Logarithmic corrections to O($a$) and O($a^2$) effects in lattice QCD with Wilson or Ginsparg-Wilson quarks

We derive the asymptotic lattice spacing dependence $a^n[2b_0\bar{g}^2(1/a)]^{\hat{\Gamma}_i}$ relevant for spectral quantities of lattice QCD, when using Wilson, O$(a)$ improved Wilson or Ginsparg-Wilson quarks. We give some examples for the spectra encountered for $\hat{\Gamma}_i$ including the partially quenched case, mixed actions and using two different discretisations for dynamical quarks. This also includes maximally twisted mass QCD relying on automatic O$(a)$ improvement. At O$(a^2)$, all cases considered have $\min_i\hat{\Gamma}_i\gtrsim -0.3$ if $N_\mathrm{f}\leq 4$, which ensures that the leading order lattice artifacts are not severely logarithmically enhanced in contrast to the O$(3)$ non-linear sigma model [1,2]. However, we find a very dense spectrum of these leading powers, which may result in major pile-ups and cancellations. We present in detail the computational strategy employed to obtain the 1-loop anomalous dimensions already used in [3].

==> anc/matchingMixedContact.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     94113,       2286]
NotebookOptionsPosition[     91638,       2237]
NotebookOutlinePosition[     91971,       2252]
CellTagsIndexPosition[     91928,       2249]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{
  StyleBox["(*", "Subtitle"], 
  StyleBox[" ", "Subtitle"], 
  StyleBox[
   RowBox[{
    RowBox[{"Version", " ", "February", " ", "22"}], ",", " ", "2022"}], 
   "Text"], 
  StyleBox[" ", "Text"], 
  StyleBox["*)", "Subtitle"]}]], "Input",
 CellChangeTimes->{{3.835784476230776*^9, 3.835784501509543*^9}, {
  3.835784578751001*^9, 3.835784624606353*^9}, {3.8357846644679213`*^9, 
  3.835784673733046*^9}, {3.835784706206607*^9, 3.835784709725519*^9}, {
  3.835785626049675*^9, 3.83578568395763*^9}, {3.8358690940001097`*^9, 
  3.8358691184272423`*^9}, {3.854110521655192*^9, 3.8541105781942997`*^9}, {
  3.8541106383771772`*^9, 3.854110643116185*^9}, {3.8541836334691057`*^9, 
  3.8541836476986094`*^9}, {3.8541837952137537`*^9, 3.854183795456657*^9}, {
  3.854517083293984*^9, 3.854517091541349*^9}},
 CellLabel->
  "In[275]:=",ExpressionUUID->"1299a450-64c9-46d2-9f72-a65c9471c6ca"],

Cell[BoxData[
 StyleBox[
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Input", " ", "of", " ", "non"}], "-", 
    RowBox[{"diagonal", " ", "mixing", " ", "matrices"}]}], " ", "*)"}], 
  "Title"]], "Input",
 CellChangeTimes->{{3.854449951221711*^9, 3.8544499574921837`*^9}, {
  3.854458957807119*^9, 3.85445896901938*^9}},
 CellLabel->
  "In[276]:=",ExpressionUUID->"ce14ed21-873a-4e8f-b91f-6e0a23822471"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"(*", " ", 
    RowBox[{"non", "-", 
     RowBox[{"diagonal", " ", "massless", " ", "basis"}]}], " ", "*)"}],
   FontFamily->"Sans Serif",
   FontSize->20,
   FontWeight->"Plain"], 
  StyleBox["\[IndentingNewLine]",
   FontFamily->"Sans Serif",
   FontSize->20,
   FontWeight->"Plain"], 
  RowBox[{
   RowBox[{
    RowBox[{"operators", "=", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"{", 
        RowBox[{
        "\"\<1/\!\(\*SubscriptBox[\(g\), \
\(0\)]\)\.b2tr(\!\(\*SubscriptBox[\(D\), \
\(\[Mu]\)]\)\!\(\*SubscriptBox[\(F\), \
\(\[Nu]\[Rho]\)]\)\!\(\*SubscriptBox[\(D\), \
\(\[Mu]\)]\)\!\(\*SubscriptBox[\(F\), \(\[Nu]\[Rho]\)]\))\>\"", ",", 
         "\"\<1/\!\(\*SubscriptBox[\(g\), \(0\)]\)\.b2\!\(\*SubscriptBox[\(\
\[Sum]\), \(\[Mu]\)]\)tr(\!\(\*SubscriptBox[\(D\), \
\(\[Mu]\)]\)\!\(\*SubscriptBox[\(F\), \(\[Mu]\[Nu]\)]\)\!\(\*SubscriptBox[\(D\
\), \(\[Mu]\)]\)\!\(\*SubscriptBox[\(F\), \(\[Mu]\[Nu]\)]\))\>\"", ",", 
         "\"\<\!\(\*SubscriptBox[\(\[Sum]\), \
\(\[Mu]\)]\)\!\(\*SubscriptBox[\(q\[Gamma]\), \(\[Mu]\)]\)\!\(\*SubscriptBox[\
\(D\), \(\[Mu]\)]\)\.b3q\>\"", ",", 
         "\"\<\!\(\*SubscriptBox[\(g\), \(0\)]\)\.b2(\!\(\*SubscriptBox[\(q\
\[Gamma]\), \(\[Mu]\)]\)q)\.b2\>\"", ",", 
         "\"\<\!\(\*SubscriptBox[\(g\), \(0\)]\)\.b2(\!\(\*SubscriptBox[\(q\
\[Gamma]\), \(\[Mu]\)]\)\!\(\*SubscriptBox[\(\[Gamma]\), \(5\)]\)q)\.b2\>\"", 
         ",", "\"\<\!\(\*SubscriptBox[\(g\), \(0\)]\)\.b2(\!\(\*SubscriptBox[\
\(q\[Gamma]\), \(\[Mu]\)]\)\!\(\*SuperscriptBox[\(T\), \(a\)]\)q)\.b2\>\"", 
         ",", "\"\<\!\(\*SubscriptBox[\(g\), \(0\)]\)\.b2(\!\(\*SubscriptBox[\
\(q\[Gamma]\), \(\[Mu]\)]\)\!\(\*SubscriptBox[\(\[Gamma]\), \
\(5\)]\)\!\(\*SuperscriptBox[\(T\), \(a\)]\)q)\.b2\>\"", ",", 
         "\"\<\!\(\*SubscriptBox[\(\[Sum]\), \
\(\[Mu]\)]\)\!\(\*SubscriptBox[\(Q\[Gamma]\), \(\[Mu]\)]\)\!\(\*SubscriptBox[\
\(D\), \(\[Mu]\)]\)\.b3Q\>\"", ",", 
         "\"\<\!\(\*SubscriptBox[\(g\), \(0\)]\)\.b2(\!\(\*SubscriptBox[\(Q\
\[Gamma]\), \(\[Mu]\)]\)Q)\.b2\>\"", ",", 
         "\"\<\!\(\*SubscriptBox[\(g\), \(0\)]\)\.b2(\!\(\*SubscriptBox[\(Q\
\[Gamma]\), \(\[Mu]\)]\)\!\(\*SubscriptBox[\(\[Gamma]\), \(5\)]\)Q)\.b2\>\"", 
         ",", "\"\<\!\(\*SubscriptBox[\(g\), \(0\)]\)\.b2(\!\(\*SubscriptBox[\
\(Q\[Gamma]\), \(\[Mu]\)]\)\!\(\*SuperscriptBox[\(T\), \(a\)]\)Q)\.b2\>\"", 
         ",", "\"\<\!\(\*SubscriptBox[\(g\), \(0\)]\)\.b2(\!\(\*SubscriptBox[\
\(Q\[Gamma]\), \(\[Mu]\)]\)\!\(\*SubscriptBox[\(\[Gamma]\), \
\(5\)]\)\!\(\*SuperscriptBox[\(T\), \(a\)]\)Q)\.b2\>\"", ",", 
         "\"\<\!\(\*SubscriptBox[\(g\), \(0\)]\)\.b2(\!\(\*SubscriptBox[\(q\
\[Gamma]\), \(\[Mu]\)]\)q)(\!\(\*SubscriptBox[\(Q\[Gamma]\), \(\[Mu]\)]\)Q)\>\
\"", ",", 
         "\"\<\!\(\*SubscriptBox[\(g\), \(0\)]\)\.b2(\!\(\*SubscriptBox[\(q\
\[Gamma]\), \(\[Mu]\)]\)\!\(\*SubscriptBox[\(\[Gamma]\), \
\(5\)]\)q)(\!\(\*SubscriptBox[\(Q\[Gamma]\), \
\(\[Mu]\)]\)\!\(\*SubscriptBox[\(\[Gamma]\), \(5\)]\)Q)\>\"", ",", 
         "\"\<\!\(\*SubscriptBox[\(g\), \(0\)]\)\.b2(\!\(\*SubscriptBox[\(q\
\[Gamma]\), \(\[Mu]\)]\)\!\(\*SuperscriptBox[\(T\), \
\(a\)]\)q)(\!\(\*SubscriptBox[\(Q\[Gamma]\), \
\(\[Mu]\)]\)\!\(\*SuperscriptBox[\(T\), \(a\)]\)Q)\>\"", ",", 
         "\"\<\!\(\*SubscriptBox[\(g\), \(0\)]\)\.b2(\!\(\*SubscriptBox[\(q\
\[Gamma]\), \(\[Mu]\)]\)\!\(\*SubscriptBox[\(\[Gamma]\), \
\(5\)]\)\!\(\*SuperscriptBox[\(T\), \(a\)]\)q)(\!\(\*SubscriptBox[\(Q\[Gamma]\
\), \(\[Mu]\)]\)\!\(\*SubscriptBox[\(\[Gamma]\), \
\(5\)]\)\!\(\*SuperscriptBox[\(T\), \(a\)]\)Q)\>\"", ",", 
         "\"\<\!\(\*SubscriptBox[\(g\), \(0\)]\)\.b2(qq)\.b2\>\"", ",", 
         "\"\<\!\(\*SubscriptBox[\(g\), \(0\)]\)\.b2(\!\(\*SubscriptBox[\(q\
\[Gamma]\), \(5\)]\)q)\.b2\>\"", ",", 
         "\"\<\!\(\*SubscriptBox[\(g\), \(0\)]\)\.b2(\!\(\*SubscriptBox[\(q\
\[Sigma]\), \(\[Mu]\[Nu]\)]\)q)\.b2\>\"", ",", 
         "\"\<\!\(\*SubscriptBox[\(g\), \(0\)]\)\.b2(QQ)\.b2\>\"", ",", 
         "\"\<\!\(\*SubscriptBox[\(g\), \(0\)]\)\.b2(\!\(\*SubscriptBox[\(Q\
\[Gamma]\), \(5\)]\)Q)\.b2\>\"", ",", 
         "\"\<\!\(\*SubscriptBox[\(g\), \(0\)]\)\.b2(\!\(\*SubscriptBox[\(Q\
\[Sigma]\), \(\[Mu]\[Nu]\)]\)Q)\.b2\>\"", ",", 
         "\"\<\!\(\*SubscriptBox[\(g\), \(0\)]\)\.b2(qq)\.b2\>\"", ",", 
         "\"\<\!\(\*SubscriptBox[\(g\), \(0\)]\)\.b2(\!\(\*SubscriptBox[\(q\
\[Gamma]\), \(5\)]\)q)\.b2\>\"", ",", 
         "\"\<\!\(\*SubscriptBox[\(g\), \(0\)]\)\.b2(\!\(\*SubscriptBox[\(q\
\[Sigma]\), \(\[Mu]\[Nu]\)]\)q)\.b2\>\"", ",", 
         "\"\<\!\(\*SubscriptBox[\(g\), \
\(0\)]\)\.b2(\!\(\*SuperscriptBox[\(QT\), \(a\)]\)Q)\.b2\>\"", ",", 
         "\"\<\!\(\*SubscriptBox[\(g\), \(0\)]\)\.b2(\!\(\*SubscriptBox[\(Q\
\[Gamma]\), \(5\)]\)\!\(\*SuperscriptBox[\(T\), \(a\)]\)Q)\.b2\>\"", ",", 
         "\"\<\!\(\*SubscriptBox[\(g\), \(0\)]\)\.b2(\!\(\*SubscriptBox[\(Q\
\[Sigma]\), \(\[Mu]\[Nu]\)]\)\!\(\*SuperscriptBox[\(T\), \(a\)]\)Q)\.b2\>\"", 
         ",", "\"\<\!\(\*SubscriptBox[\(g\), \(0\)]\)\.b2(qq)(QQ)\>\"", ",", 
         "\"\<\!\(\*SubscriptBox[\(g\), \(0\)]\)\.b2(\!\(\*SubscriptBox[\(q\
\[Gamma]\), \(5\)]\)q)(\!\(\*SubscriptBox[\(Q\[Gamma]\), \(5\)]\)Q)\>\"", 
         ",", "\"\<\!\(\*SubscriptBox[\(g\), \(0\)]\)\.b2(\!\(\*SubscriptBox[\
\(q\[Sigma]\), \(\[Mu]\[Nu]\)]\)q)(\!\(\*SubscriptBox[\(Q\[Sigma]\), \(\[Mu]\
\[Nu]\)]\)Q)\>\"", ",", 
         "\"\<\!\(\*SubscriptBox[\(g\), \
\(0\)]\)\.b2(\!\(\*SuperscriptBox[\(qT\), \
\(a\)]\)q)(\!\(\*SuperscriptBox[\(QT\), \(a\)]\)Q)\>\"", ",", 
         "\"\<\!\(\*SubscriptBox[\(g\), \(0\)]\)\.b2(\!\(\*SubscriptBox[\(q\
\[Gamma]\), \(5\)]\)\!\(\*SuperscriptBox[\(T\), \
\(a\)]\)q)(\!\(\*SubscriptBox[\(Q\[Gamma]\), \(5\)]\)\!\(\*SuperscriptBox[\(T\
\), \(a\)]\)Q)\>\"", ",", 
         "\"\<\!\(\*SubscriptBox[\(g\), \(0\)]\)\.b2(\!\(\*SubscriptBox[\(q\
\[Sigma]\), \(\[Mu]\[Nu]\)]\)\!\(\*SuperscriptBox[\(T\), \
\(a\)]\)q)(\!\(\*SubscriptBox[\(Q\[Sigma]\), \
\(\[Mu]\[Nu]\)]\)\!\(\*SuperscriptBox[\(T\), \(a\)]\)Q)\>\"", ",", 
         "\"\<(Q\[Sigma]\[CenterDot]FQ)(Q\[Sigma]\[CenterDot]FQ)\>\""}], 
        "}"}], "}"}], "//", "Transpose"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"masslessMixing", "=", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          RowBox[{"1", "+", 
           FractionBox[
            RowBox[{"7", " ", "alp", " ", "Nc"}], "3"], "+", 
           FractionBox[
            RowBox[{"2", " ", "alp", " ", "Nf"}], "3"]}], "0", "0", "0", 
          RowBox[{
           FractionBox[
            RowBox[{"3", " ", "alp"}], "2"], "-", 
           FractionBox[
            RowBox[{"3", " ", "alp"}], 
            RowBox[{"2", " ", 
             SuperscriptBox["Nc", "2"]}]]}], 
          RowBox[{
           FractionBox[
            RowBox[{"2", " ", "alp"}], 
            RowBox[{"3", " ", "Nc"}]], "+", 
           FractionBox[
            RowBox[{"alp", " ", "Nc"}], "6"]}], 
          RowBox[{
           FractionBox[
            RowBox[{"6", " ", "alp"}], "Nc"], "-", 
           FractionBox[
            RowBox[{"3", " ", "alp", " ", "Nc"}], "2"]}], "0", "0", 
          RowBox[{
           FractionBox[
            RowBox[{"3", " ", "alp"}], "2"], "-", 
           FractionBox[
            RowBox[{"3", " ", "alp"}], 
            RowBox[{"2", " ", 
             SuperscriptBox["Nc", "2"]}]]}], 
          RowBox[{
           FractionBox[
            RowBox[{"2", " ", "alp"}], 
            RowBox[{"3", " ", "Nc"}]], "+", 
           FractionBox[
            RowBox[{"alp", " ", "Nc"}], "6"]}], 
          RowBox[{
           FractionBox[
            RowBox[{"6", " ", "alp"}], "Nc"], "-", 
           FractionBox[
            RowBox[{"3", " ", "alp", " ", "Nc"}], "2"]}], "0", 
          RowBox[{
           RowBox[{"3", " ", "alp"}], "-", 
           FractionBox[
            RowBox[{"3", " ", "alp"}], 
            SuperscriptBox["Nc", "2"]]}], 
          RowBox[{
           FractionBox[
            RowBox[{"4", " ", "alp"}], 
            RowBox[{"3", " ", "Nc"}]], "+", 
           FractionBox[
            RowBox[{"alp", " ", "Nc"}], "3"]}], 
          RowBox[{
           FractionBox[
            RowBox[{"12", " ", "alp"}], "Nc"], "-", 
           RowBox[{"3", " ", "alp", " ", "Nc"}]}], "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {
          RowBox[{"-", 
           FractionBox[
            RowBox[{"7", " ", "alp", " ", "Nc"}], "15"]}], 
          RowBox[{"1", "+", 
           FractionBox[
            RowBox[{"21", " ", "alp", " ", "Nc"}], "5"], "+", 
           FractionBox[
            RowBox[{"2", " ", "alp", " ", "Nf"}], "3"]}], 
          RowBox[{
           FractionBox[
            RowBox[{"11", " ", "alp"}], 
            RowBox[{"60", " ", "Nc"}]], "-", 
           FractionBox[
            RowBox[{"11", " ", "alp", " ", "Nc"}], "60"]}], "0", 
          RowBox[{
           FractionBox["alp", "2"], "-", 
           FractionBox["alp", 
            RowBox[{"2", " ", 
             SuperscriptBox["Nc", "2"]}]]}], 
          RowBox[{
           FractionBox[
            RowBox[{"19", " ", "alp"}], 
            RowBox[{"80", " ", "Nc"}]], "+", 
           FractionBox[
            RowBox[{"47", " ", "alp", " ", "Nc"}], "240"]}], 
          RowBox[{
           FractionBox[
            RowBox[{"2", " ", "alp"}], "Nc"], "-", 
           FractionBox[
            RowBox[{"alp", " ", "Nc"}], "2"]}], 
          RowBox[{
           FractionBox[
            RowBox[{"11", " ", "alp"}], 
            RowBox[{"60", " ", "Nc"}]], "-", 
           FractionBox[
            RowBox[{"11", " ", "alp", " ", "Nc"}], "60"]}], "0", 
          RowBox[{
           FractionBox["alp", "2"], "-", 
           FractionBox["alp", 
            RowBox[{"2", " ", 
             SuperscriptBox["Nc", "2"]}]]}], 
          RowBox[{
           FractionBox[
            RowBox[{"19", " ", "alp"}], 
            RowBox[{"80", " ", "Nc"}]], "+", 
           FractionBox[
            RowBox[{"47", " ", "alp", " ", "Nc"}], "240"]}], 
          RowBox[{
           FractionBox[
            RowBox[{"2", " ", "alp"}], "Nc"], "-", 
           FractionBox[
            RowBox[{"alp", " ", "Nc"}], "2"]}], "0", 
          RowBox[{"alp", "-", 
           FractionBox["alp", 
            SuperscriptBox["Nc", "2"]]}], 
          RowBox[{
           FractionBox[
            RowBox[{"19", " ", "alp"}], 
            RowBox[{"40", " ", "Nc"}]], "+", 
           FractionBox[
            RowBox[{"47", " ", "alp", " ", "Nc"}], "120"]}], 
          RowBox[{
           FractionBox[
            RowBox[{"4", " ", "alp"}], "Nc"], "-", 
           RowBox[{"alp", " ", "Nc"}]}], "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {
          FractionBox[
           RowBox[{"11", " ", "alp", " ", "Nfq"}], "60"], 
          RowBox[{"-", 
           FractionBox[
            RowBox[{"11", " ", "alp", " ", "Nfq"}], "15"]}], 
          RowBox[{"1", "-", 
           FractionBox[
            RowBox[{"157", " ", "alp"}], 
            RowBox[{"60", " ", "Nc"}]], "+", 
           FractionBox[
            RowBox[{"157", " ", "alp", " ", "Nc"}], "60"]}], "0", 
          RowBox[{
           FractionBox["alp", "8"], "-", 
           FractionBox["alp", 
            RowBox[{"8", " ", 
             SuperscriptBox["Nc", "2"]}]]}], 
          RowBox[{
           RowBox[{"-", 
            FractionBox[
             RowBox[{"13", " ", "alp"}], 
             RowBox[{"80", " ", "Nc"}]]}], "+", 
           FractionBox[
            RowBox[{"3", " ", "alp", " ", "Nc"}], "80"], "-", 
           FractionBox[
            RowBox[{"7", " ", "alp", " ", "Nfq"}], "60"]}], 
          RowBox[{
           FractionBox["alp", 
            RowBox[{"2", " ", "Nc"}]], "-", 
           FractionBox[
            RowBox[{"alp", " ", "Nc"}], "8"]}], "0", "0", "0", 
          RowBox[{"-", 
           FractionBox[
            RowBox[{"7", " ", "alp", " ", "Nfq"}], "60"]}], "0", "0", 
          RowBox[{
           FractionBox["alp", "8"], "-", 
           FractionBox["alp", 
            RowBox[{"8", " ", 
             SuperscriptBox["Nc", "2"]}]]}], 
          RowBox[{
           RowBox[{"-", 
            FractionBox[
             RowBox[{"13", " ", "alp"}], 
             RowBox[{"80", " ", "Nc"}]]}], "+", 
           FractionBox[
            RowBox[{"3", " ", "alp", " ", "Nc"}], "80"], "-", 
           FractionBox[
            RowBox[{"7", " ", "alp", " ", "Nfq"}], "30"]}], 
          RowBox[{
           FractionBox["alp", 
            RowBox[{"2", " ", "Nc"}]], "-", 
           FractionBox[
            RowBox[{"alp", " ", "Nc"}], "8"]}], "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", 
          RowBox[{"1", "+", 
           RowBox[{"alp", " ", "betaN"}]}], "0", 
          RowBox[{"-", 
           FractionBox[
            RowBox[{"4", " ", "alp"}], "3"]}], 
          RowBox[{
           RowBox[{"-", "6"}], " ", "alp"}], "0", "0", "0", "0", "0", "0", 
          "0", 
          RowBox[{"-", 
           FractionBox[
            RowBox[{"4", " ", "alp"}], "3"]}], "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", 
          RowBox[{"1", "+", 
           RowBox[{"alp", " ", "betaN"}]}], 
          RowBox[{"-", 
           FractionBox[
            RowBox[{"22", " ", "alp"}], "3"]}], "0", "0", "0", "0", "0", "0", 
          "0", "0", 
          RowBox[{"-", 
           FractionBox[
            RowBox[{"4", " ", "alp"}], "3"]}], "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", 
          RowBox[{
           RowBox[{"-", 
            FractionBox[
             RowBox[{"3", " ", "alp"}], "2"]}], "+", 
           FractionBox[
            RowBox[{"3", " ", "alp"}], 
            RowBox[{"2", " ", 
             SuperscriptBox["Nc", "2"]}]]}], 
          RowBox[{"1", "+", 
           RowBox[{"alp", " ", "betaN"}], "-", 
           FractionBox[
            RowBox[{"2", " ", "alp"}], 
            RowBox[{"3", " ", "Nc"}]], "-", 
           FractionBox[
            RowBox[{"3", " ", "alp", " ", "Nc"}], "2"], "+", 
           FractionBox[
            RowBox[{"4", " ", "alp", " ", "Nfq"}], "3"]}], 
          RowBox[{
           RowBox[{"-", 
            FractionBox[
             RowBox[{"6", " ", "alp"}], "Nc"]}], "+", 
           FractionBox[
            RowBox[{"3", " ", "alp", " ", "Nc"}], "2"]}], "0", "0", "0", "0", 
          "0", "0", "0", 
          RowBox[{
           RowBox[{"-", 
            FractionBox[
             RowBox[{"2", " ", "alp"}], 
             RowBox[{"3", " ", "Nc"}]]}], "+", 
           FractionBox[
            RowBox[{"4", " ", "alp", " ", "Nfq"}], "3"]}], "0", "0", "0", "0",
           "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0"},
         {"0", "0", "0", 
          RowBox[{
           RowBox[{"-", 
            FractionBox[
             RowBox[{"3", " ", "alp"}], "2"]}], "+", 
           FractionBox[
            RowBox[{"3", " ", "alp"}], 
            RowBox[{"2", " ", 
             SuperscriptBox["Nc", "2"]}]]}], "0", 
          RowBox[{
           RowBox[{"-", 
            FractionBox[
             RowBox[{"20", " ", "alp"}], 
             RowBox[{"3", " ", "Nc"}]]}], "+", 
           FractionBox[
            RowBox[{"3", " ", "alp", " ", "Nc"}], "2"]}], 
          RowBox[{"1", "+", 
           RowBox[{"alp", " ", "betaN"}], "-", 
           FractionBox[
            RowBox[{"3", " ", "alp", " ", "Nc"}], "2"]}], "0", "0", "0", "0", 
          "0", "0", "0", 
          RowBox[{"-", 
           FractionBox[
            RowBox[{"2", " ", "alp"}], 
            RowBox[{"3", " ", "Nc"}]]}], "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {
          FractionBox[
           RowBox[{"11", " ", "alp", " ", "NfQ"}], "60"], 
          RowBox[{"-", 
           FractionBox[
            RowBox[{"11", " ", "alp", " ", "NfQ"}], "15"]}], "0", "0", "0", 
          RowBox[{"-", 
           FractionBox[
            RowBox[{"7", " ", "alp", " ", "NfQ"}], "60"]}], "0", 
          RowBox[{"1", "-", 
           FractionBox[
            RowBox[{"157", " ", "alp"}], 
            RowBox[{"60", " ", "Nc"}]], "+", 
           FractionBox[
            RowBox[{"157", " ", "alp", " ", "Nc"}], "60"]}], "0", 
          RowBox[{
           FractionBox["alp", "8"], "-", 
           FractionBox["alp", 
            RowBox[{"8", " ", 
             SuperscriptBox["Nc", "2"]}]]}], 
          RowBox[{
           RowBox[{"-", 
            FractionBox[
             RowBox[{"13", " ", "alp"}], 
             RowBox[{"80", " ", "Nc"}]]}], "+", 
           FractionBox[
            RowBox[{"3", " ", "alp", " ", "Nc"}], "80"], "-", 
           FractionBox[
            RowBox[{"7", " ", "alp", " ", "NfQ"}], "60"]}], 
          RowBox[{
           FractionBox["alp", 
            RowBox[{"2", " ", "Nc"}]], "-", 
           FractionBox[
            RowBox[{"alp", " ", "Nc"}], "8"]}], "0", 
          RowBox[{
           FractionBox["alp", "8"], "-", 
           FractionBox["alp", 
            RowBox[{"8", " ", 
             SuperscriptBox["Nc", "2"]}]]}], 
          RowBox[{
           RowBox[{"-", 
            FractionBox[
             RowBox[{"13", " ", "alp"}], 
             RowBox[{"80", " ", "Nc"}]]}], "+", 
           FractionBox[
            RowBox[{"3", " ", "alp", " ", "Nc"}], "80"], "-", 
           FractionBox[
            RowBox[{"7", " ", "alp", " ", "NfQ"}], "30"]}], 
          RowBox[{
           FractionBox["alp", 
            RowBox[{"2", " ", "Nc"}]], "-", 
           FractionBox[
            RowBox[{"alp", " ", "Nc"}], "8"]}], "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", 
          RowBox[{"1", "+", 
           RowBox[{"alp", " ", "betaN"}]}], "0", 
          RowBox[{"-", 
           FractionBox[
            RowBox[{"4", " ", "alp"}], "3"]}], 
          RowBox[{
           RowBox[{"-", "6"}], " ", "alp"}], "0", "0", 
          RowBox[{"-", 
           FractionBox[
            RowBox[{"4", " ", "alp"}], "3"]}], "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", 
          RowBox[{"1", "+", 
           RowBox[{"alp", " ", "betaN"}]}], 
          RowBox[{"-", 
           FractionBox[
            RowBox[{"22", " ", "alp"}], "3"]}], "0", "0", "0", 
          RowBox[{"-", 
           FractionBox[
            RowBox[{"4", " ", "alp"}], "3"]}], "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", 
          RowBox[{
           RowBox[{"-", 
            FractionBox[
             RowBox[{"3", " ", "alp"}], "2"]}], "+", 
           FractionBox[
            RowBox[{"3", " ", "alp"}], 
            RowBox[{"2", " ", 
             SuperscriptBox["Nc", "2"]}]]}], 
          RowBox[{"1", "+", 
           RowBox[{"alp", " ", "betaN"}], "-", 
           FractionBox[
            RowBox[{"2", " ", "alp"}], 
            RowBox[{"3", " ", "Nc"}]], "-", 
           FractionBox[
            RowBox[{"3", " ", "alp", " ", "Nc"}], "2"], "+", 
           FractionBox[
            RowBox[{"4", " ", "alp", " ", "NfQ"}], "3"]}], 
          RowBox[{
           RowBox[{"-", 
            FractionBox[
             RowBox[{"6", " ", "alp"}], "Nc"]}], "+", 
           FractionBox[
            RowBox[{"3", " ", "alp", " ", "Nc"}], "2"]}], "0", "0", 
          RowBox[{
           RowBox[{"-", 
            FractionBox[
             RowBox[{"2", " ", "alp"}], 
             RowBox[{"3", " ", "Nc"}]]}], "+", 
           FractionBox[
            RowBox[{"4", " ", "alp", " ", "NfQ"}], "3"]}], "0", "0", "0", "0",
           "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", 
          RowBox[{
           RowBox[{"-", 
            FractionBox[
             RowBox[{"3", " ", "alp"}], "2"]}], "+", 
           FractionBox[
            RowBox[{"3", " ", "alp"}], 
            RowBox[{"2", " ", 
             SuperscriptBox["Nc", "2"]}]]}], "0", 
          RowBox[{
           RowBox[{"-", 
            FractionBox[
             RowBox[{"20", " ", "alp"}], 
             RowBox[{"3", " ", "Nc"}]]}], "+", 
           FractionBox[
            RowBox[{"3", " ", "alp", " ", "Nc"}], "2"]}], 
          RowBox[{"1", "+", 
           RowBox[{"alp", " ", "betaN"}], "-", 
           FractionBox[
            RowBox[{"3", " ", "alp", " ", "Nc"}], "2"]}], "0", "0", 
          RowBox[{"-", 
           FractionBox[
            RowBox[{"2", " ", "alp"}], 
            RowBox[{"3", " ", "Nc"}]]}], "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          RowBox[{"1", "+", 
           RowBox[{"alp", " ", "betaN"}]}], "0", "0", 
          RowBox[{
           RowBox[{"-", "6"}], " ", "alp"}], "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          RowBox[{"1", "+", 
           RowBox[{"alp", " ", "betaN"}]}], 
          RowBox[{
           RowBox[{"-", "6"}], " ", "alp"}], "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", 
          FractionBox[
           RowBox[{"2", " ", "alp", " ", "NfQ"}], "3"], "0", "0", "0", "0", 
          FractionBox[
           RowBox[{"2", " ", "alp", " ", "Nfq"}], "3"], "0", "0", 
          RowBox[{
           RowBox[{"-", 
            FractionBox[
             RowBox[{"3", " ", "alp"}], "2"]}], "+", 
           FractionBox[
            RowBox[{"3", " ", "alp"}], 
            RowBox[{"2", " ", 
             SuperscriptBox["Nc", "2"]}]]}], 
          RowBox[{"1", "+", 
           RowBox[{"alp", " ", "betaN"}], "-", 
           FractionBox[
            RowBox[{"3", " ", "alp", " ", "Nc"}], "2"], "+", 
           FractionBox[
            RowBox[{"2", " ", "alp", " ", "Nfq"}], "3"], "+", 
           FractionBox[
            RowBox[{"2", " ", "alp", " ", "NfQ"}], "3"]}], 
          RowBox[{
           RowBox[{"-", 
            FractionBox[
             RowBox[{"6", " ", "alp"}], "Nc"]}], "+", 
           FractionBox[
            RowBox[{"3", " ", "alp", " ", "Nc"}], "2"]}], "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          RowBox[{
           RowBox[{"-", 
            FractionBox[
             RowBox[{"3", " ", "alp"}], "2"]}], "+", 
           FractionBox[
            RowBox[{"3", " ", "alp"}], 
            RowBox[{"2", " ", 
             SuperscriptBox["Nc", "2"]}]]}], "0", 
          RowBox[{
           RowBox[{"-", 
            FractionBox[
             RowBox[{"6", " ", "alp"}], "Nc"]}], "+", 
           FractionBox[
            RowBox[{"3", " ", "alp", " ", "Nc"}], "2"]}], 
          RowBox[{"1", "+", 
           RowBox[{"alp", " ", "betaN"}], "-", 
           FractionBox[
            RowBox[{"3", " ", "alp", " ", "Nc"}], "2"]}], "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0"},
         {"0", "0", "0", "0", "0", 
          FractionBox[
           RowBox[{"2", " ", "alp"}], "3"], "0", "0", "0", "0", "0", "0", "0",
           "0", 
          FractionBox[
           RowBox[{"2", " ", "alp"}], "3"], "0", 
          RowBox[{"1", "+", 
           RowBox[{"alp", " ", "betaN"}], "+", 
           FractionBox[
            RowBox[{"3", " ", "alp"}], "Nc"], "-", 
           RowBox[{"3", " ", "alp", " ", "Nc"}]}], "0", "0", "0", "0", "alp", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", 
          RowBox[{"-", 
           FractionBox[
            RowBox[{"2", " ", "alp"}], "3"]}], "0", "0", "0", "0", "0", "0", 
          "0", "0", 
          RowBox[{"-", 
           FractionBox[
            RowBox[{"2", " ", "alp"}], "3"]}], "0", "0", 
          RowBox[{"1", "+", 
           RowBox[{"alp", " ", "betaN"}], "+", 
           FractionBox[
            RowBox[{"3", " ", "alp"}], "Nc"], "-", 
           RowBox[{"3", " ", "alp", " ", "Nc"}]}], "0", "0", "0", "alp", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", 
          RowBox[{"1", "+", 
           RowBox[{"alp", " ", "betaN"}], "-", 
           FractionBox["alp", "Nc"], "+", 
           RowBox[{"alp", " ", "Nc"}]}], 
          RowBox[{"24", " ", "alp"}], 
          RowBox[{"24", " ", "alp"}], "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", 
          FractionBox["alp", 
           RowBox[{"3", " ", "Nc"}]], "0", "0", "0", "0", "0", "0", "0", "0", 
          
          FractionBox["alp", 
           RowBox[{"3", " ", "Nc"}]], "0", "0", "0", 
          RowBox[{
           FractionBox["alp", "4"], "-", 
           FractionBox["alp", 
            RowBox[{"4", " ", 
             SuperscriptBox["Nc", "2"]}]]}], 
          RowBox[{"1", "+", 
           RowBox[{"alp", " ", "betaN"}], "+", 
           FractionBox[
            RowBox[{"3", " ", "alp"}], "Nc"]}], "0", 
          RowBox[{
           FractionBox["alp", "Nc"], "-", 
           FractionBox[
            RowBox[{"alp", " ", "Nc"}], "4"]}], "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", 
          RowBox[{"-", 
           FractionBox["alp", 
            RowBox[{"3", " ", "Nc"}]]}], "0", "0", "0", "0", "0", "0", "0", 
          "0", 
          RowBox[{"-", 
           FractionBox["alp", 
            RowBox[{"3", " ", "Nc"}]]}], "0", "0", "0", 
          RowBox[{
           FractionBox["alp", "4"], "-", 
           FractionBox["alp", 
            RowBox[{"4", " ", 
             SuperscriptBox["Nc", "2"]}]]}], "0", 
          RowBox[{"1", "+", 
           RowBox[{"alp", " ", "betaN"}], "+", 
           FractionBox[
            RowBox[{"3", " ", "alp"}], "Nc"]}], 
          RowBox[{
           FractionBox["alp", "Nc"], "-", 
           FractionBox[
            RowBox[{"alp", " ", "Nc"}], "4"]}], "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", 
          RowBox[{
           RowBox[{"6", " ", "alp"}], "-", 
           FractionBox[
            RowBox[{"6", " ", "alp"}], 
            SuperscriptBox["Nc", "2"]]}], 
          RowBox[{
           RowBox[{"6", " ", "alp"}], "-", 
           FractionBox[
            RowBox[{"6", " ", "alp"}], 
            SuperscriptBox["Nc", "2"]]}], "0", 
          RowBox[{
           FractionBox[
            RowBox[{"24", " ", "alp"}], "Nc"], "-", 
           RowBox[{"6", " ", "alp", " ", "Nc"}]}], 
          RowBox[{
           FractionBox[
            RowBox[{"24", " ", "alp"}], "Nc"], "-", 
           RowBox[{"6", " ", "alp", " ", "Nc"}]}], 
          RowBox[{"1", "+", 
           RowBox[{"alp", " ", "betaN"}], "-", 
           FractionBox["alp", "Nc"], "-", 
           RowBox[{"2", " ", "alp", " ", "Nc"}]}], "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          FractionBox[
           RowBox[{"2", " ", "alp"}], "3"], "0", "0", "0", 
          FractionBox[
           RowBox[{"2", " ", "alp"}], "3"], "0", "0", "0", "0", "0", "0", "0", 
          RowBox[{"1", "+", 
           RowBox[{"alp", " ", "betaN"}], "+", 
           FractionBox[
            RowBox[{"3", " ", "alp"}], "Nc"], "-", 
           RowBox[{"3", " ", "alp", " ", "Nc"}]}], "0", "0", "0", "0", "alp", 
          "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          RowBox[{"-", 
           FractionBox[
            RowBox[{"2", " ", "alp"}], "3"]}], "0", "0", "0", 
          RowBox[{"-", 
           FractionBox[
            RowBox[{"2", " ", "alp"}], "3"]}], "0", "0", "0", "0", "0", "0", 
          "0", "0", 
          RowBox[{"1", "+", 
           RowBox[{"alp", " ", "betaN"}], "+", 
           FractionBox[
            RowBox[{"3", " ", "alp"}], "Nc"], "-", 
           RowBox[{"3", " ", "alp", " ", "Nc"}]}], "0", "0", "0", "alp", "0", 
          "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          RowBox[{"1", "+", 
           RowBox[{"alp", " ", "betaN"}], "-", 
           FractionBox["alp", "Nc"], "+", 
           RowBox[{"alp", " ", "Nc"}]}], 
          RowBox[{"24", " ", "alp"}], 
          RowBox[{"24", " ", "alp"}], "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          FractionBox["alp", 
           RowBox[{"3", " ", "Nc"}]], "0", "0", "0", 
          FractionBox["alp", 
           RowBox[{"3", " ", "Nc"}]], "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", 
          RowBox[{
           FractionBox["alp", "4"], "-", 
           FractionBox["alp", 
            RowBox[{"4", " ", 
             SuperscriptBox["Nc", "2"]}]]}], 
          RowBox[{"1", "+", 
           RowBox[{"alp", " ", "betaN"}], "+", 
           FractionBox[
            RowBox[{"3", " ", "alp"}], "Nc"]}], "0", 
          RowBox[{
           FractionBox["alp", "Nc"], "-", 
           FractionBox[
            RowBox[{"alp", " ", "Nc"}], "4"]}], "0", "0", "0", "0", "0", 
          "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          RowBox[{"-", 
           FractionBox["alp", 
            RowBox[{"3", " ", "Nc"}]]}], "0", "0", "0", 
          RowBox[{"-", 
           FractionBox["alp", 
            RowBox[{"3", " ", "Nc"}]]}], "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", 
          RowBox[{
           FractionBox["alp", "4"], "-", 
           FractionBox["alp", 
            RowBox[{"4", " ", 
             SuperscriptBox["Nc", "2"]}]]}], "0", 
          RowBox[{"1", "+", 
           RowBox[{"alp", " ", "betaN"}], "+", 
           FractionBox[
            RowBox[{"3", " ", "alp"}], "Nc"]}], 
          RowBox[{
           FractionBox["alp", "Nc"], "-", 
           FractionBox[
            RowBox[{"alp", " ", "Nc"}], "4"]}], "0", "0", "0", "0", "0", 
          "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          RowBox[{
           RowBox[{"6", " ", "alp"}], "-", 
           FractionBox[
            RowBox[{"6", " ", "alp"}], 
            SuperscriptBox["Nc", "2"]]}], 
          RowBox[{
           RowBox[{"6", " ", "alp"}], "-", 
           FractionBox[
            RowBox[{"6", " ", "alp"}], 
            SuperscriptBox["Nc", "2"]]}], "0", 
          RowBox[{
           FractionBox[
            RowBox[{"24", " ", "alp"}], "Nc"], "-", 
           RowBox[{"6", " ", "alp", " ", "Nc"}]}], 
          RowBox[{
           FractionBox[
            RowBox[{"24", " ", "alp"}], "Nc"], "-", 
           RowBox[{"6", " ", "alp", " ", "Nc"}]}], 
          RowBox[{"1", "+", 
           RowBox[{"alp", " ", "betaN"}], "-", 
           FractionBox["alp", "Nc"], "-", 
           RowBox[{"2", " ", "alp", " ", "Nc"}]}], "0", "0", "0", "0", "0", 
          "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", 
          RowBox[{"1", "+", 
           RowBox[{"alp", " ", "betaN"}], "+", 
           FractionBox[
            RowBox[{"3", " ", "alp"}], "Nc"], "-", 
           RowBox[{"3", " ", "alp", " ", "Nc"}]}], "0", "0", "0", "0", 
          "alp"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", 
          RowBox[{"1", "+", 
           RowBox[{"alp", " ", "betaN"}], "+", 
           FractionBox[
            RowBox[{"3", " ", "alp"}], "Nc"], "-", 
           RowBox[{"3", " ", "alp", " ", "Nc"}]}], "0", "0", "0", "alp"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", 
          RowBox[{"1", "+", 
           RowBox[{"alp", " ", "betaN"}], "-", 
           FractionBox["alp", "Nc"], "+", 
           RowBox[{"alp", " ", "Nc"}]}], 
          RowBox[{"24", " ", "alp"}], 
          RowBox[{"24", " ", "alp"}], "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", 
          RowBox[{
           FractionBox["alp", "4"], "-", 
           FractionBox["alp", 
            RowBox[{"4", " ", 
             SuperscriptBox["Nc", "2"]}]]}], 
          RowBox[{"1", "+", 
           RowBox[{"alp", " ", "betaN"}], "+", 
           FractionBox[
            RowBox[{"3", " ", "alp"}], "Nc"]}], "0", 
          RowBox[{
           FractionBox["alp", "Nc"], "-", 
           FractionBox[
            RowBox[{"alp", " ", "Nc"}], "4"]}]},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", 
          RowBox[{
           FractionBox["alp", "4"], "-", 
           FractionBox["alp", 
            RowBox[{"4", " ", 
             SuperscriptBox["Nc", "2"]}]]}], "0", 
          RowBox[{"1", "+", 
           RowBox[{"alp", " ", "betaN"}], "+", 
           FractionBox[
            RowBox[{"3", " ", "alp"}], "Nc"]}], 
          RowBox[{
           FractionBox["alp", "Nc"], "-", 
           FractionBox[
            RowBox[{"alp", " ", "Nc"}], "4"]}]},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", 
          RowBox[{
           RowBox[{"6", " ", "alp"}], "-", 
           FractionBox[
            RowBox[{"6", " ", "alp"}], 
            SuperscriptBox["Nc", "2"]]}], 
          RowBox[{
           RowBox[{"6", " ", "alp"}], "-", 
           FractionBox[
            RowBox[{"6", " ", "alp"}], 
            SuperscriptBox["Nc", "2"]]}], "0", 
          RowBox[{
           FractionBox[
            RowBox[{"24", " ", "alp"}], "Nc"], "-", 
           RowBox[{"6", " ", "alp", " ", "Nc"}]}], 
          RowBox[{
           FractionBox[
            RowBox[{"24", " ", "alp"}], "Nc"], "-", 
           RowBox[{"6", " ", "alp", " ", "Nc"}]}], 
          RowBox[{"1", "+", 
           RowBox[{"alp", " ", "betaN"}], "-", 
           FractionBox["alp", "Nc"], "-", 
           RowBox[{"2", " ", "alp", " ", "Nc"}]}]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"contactMixing", "=", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"0", "0", "0", "0", "0", 
          RowBox[{"-", 
           FractionBox[
            RowBox[{"alp", " ", "NfQ"}], "12"]}], "0", "0", "0", 
          RowBox[{"alp", " ", 
           RowBox[{"(", 
            RowBox[{
             FractionBox["3", "8"], "-", 
             FractionBox["3", 
              RowBox[{"8", " ", 
               SuperscriptBox["Nc", "2"]}]]}], ")"}]}], 
          RowBox[{"alp", " ", 
           RowBox[{"(", 
            RowBox[{
             FractionBox["1", 
              RowBox[{"3", " ", "Nc"}]], "+", 
             FractionBox[
              RowBox[{"7", " ", "Nc"}], "24"], "-", 
             FractionBox["NfQ", "12"]}], ")"}]}], 
          RowBox[{"alp", " ", 
           RowBox[{"(", 
            RowBox[{
             FractionBox["3", 
              RowBox[{"2", " ", "Nc"}]], "-", 
             FractionBox[
              RowBox[{"3", " ", "Nc"}], "8"]}], ")"}]}], "0", 
          RowBox[{"alp", " ", 
           RowBox[{"(", 
            RowBox[{
             FractionBox["3", "8"], "-", 
             FractionBox["3", 
              RowBox[{"8", " ", 
               SuperscriptBox["Nc", "2"]}]]}], ")"}]}], 
          RowBox[{"alp", " ", 
           RowBox[{"(", 
            RowBox[{
             FractionBox["1", 
              RowBox[{"3", " ", "Nc"}]], "+", 
             FractionBox[
              RowBox[{"7", " ", "Nc"}], "24"], "-", 
             FractionBox["NfQ", "6"]}], ")"}]}], 
          RowBox[{"alp", " ", 
           RowBox[{"(", 
            RowBox[{
             FractionBox["3", 
              RowBox[{"2", " ", "Nc"}]], "-", 
             FractionBox[
              RowBox[{"3", " ", "Nc"}], "8"]}], ")"}]}], "0", "0", "0", "0", 
          "0", "0", 
          RowBox[{"alp", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              FractionBox["3", "2"]}], "+", 
             FractionBox["3", 
              RowBox[{"2", " ", 
               SuperscriptBox["Nc", "2"]}]]}], ")"}]}], "0", "0", 
          RowBox[{"alp", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              FractionBox["6", "Nc"]}], "+", 
             FractionBox[
              RowBox[{"3", " ", "Nc"}], "2"]}], ")"}]}], "0", 
          FractionBox[
           RowBox[{"alp", " ", "Nc"}], "16"], "0", "0", "0", "0", "0", "0", 
          RowBox[{"1", "-", 
           FractionBox[
            RowBox[{"5", " ", "alp"}], "Nc"], "+", 
           RowBox[{"alp", " ", "Nc"}]}]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.8527440962467327`*^9, 3.852744121497457*^9}, {
   3.852744197099382*^9, 3.852744202927664*^9}, {3.854448581585142*^9, 
   3.854448585644526*^9}, {3.854448636489361*^9, 3.8544486666780977`*^9}, {
   3.8544487730456*^9, 3.854448773945269*^9}, {3.8544513766669827`*^9, 
   3.854451380542383*^9}, {3.854451445894638*^9, 3.8544514485153847`*^9}, {
   3.8544516094170237`*^9, 3.854451610578957*^9}, 3.854452025116342*^9, {
   3.854458483590457*^9, 3.8544584845006027`*^9}, {3.8544592049525642`*^9, 
   3.854459208996255*^9}, {3.85446129261207*^9, 3.854461299287662*^9}, {
   3.854517112300247*^9, 3.854517198368235*^9}, 3.854517286614102*^9, {
   3.85451740716444*^9, 3.854517764404738*^9}, {3.8545178805287247`*^9, 
   3.854518473953415*^9}, {3.854518506933721*^9, 3.854518549602257*^9}, {
   3.854518703097658*^9, 3.8545187035331993`*^9}, {3.8545187824085493`*^9, 
   3.854518793401792*^9}, 3.859964984492846*^9, {3.859965329065835*^9, 
   3.859965332656551*^9}},
 CellLabel->
  "In[277]:=",ExpressionUUID->"b87901b7-4c52-441f-a246-51d345baf7cd"],

Cell[BoxData[
 StyleBox[
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Diagonalisation", " ", "of", " ", "the", " ", "1"}], "-", 
    RowBox[{
    "loop", " ", "mixing", " ", "of", " ", "the", " ", "operator", " ", 
     "basis", " ", "and", " ", "tree"}], "-", 
    RowBox[{"level", " ", "matching"}]}], " ", "*)"}], "Title"]], "Input",
 CellChangeTimes->{{3.85445888312184*^9, 3.854458916123404*^9}, {
  3.8544589942470903`*^9, 3.854458998418153*^9}},
 CellLabel->
  "In[280]:=",ExpressionUUID->"9848e777-b299-42e6-8349-3c3cd9e7d860"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "Compute", " ", "leading", " ", "powers", " ", "in", " ", "the", " ", 
     "coupling"}], " ", "-", " ", 
    RowBox[{
    "we", " ", "only", " ", "consider", " ", "the", " ", "massless", " ", 
     "theory", " ", "for", " ", "the", " ", "mixed", " ", "action"}]}], " ", 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Nfqvalue", "=", "4"}], ";", 
    RowBox[{"NfQvalue", "=", "8"}], ";", 
    RowBox[{"Ncvalue", "=", "3"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "choose", " ", "whether", " ", "only", " ", "the", " ", "second", " ", 
     "set", " ", "of", " ", "flavours", " ", 
     RowBox[{"(", 
      RowBox[{"including", " ", "contact", " ", "terms"}], ")"}], " ", 
     "should", " ", "be", " ", "present"}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"oneSet", "=", "True"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "choose", " ", "whether", " ", "everything", " ", "should", " ", "be", 
     " ", "sorted", " ", "by", " ", "ascending", " ", "order", " ", "of", " ",
      "Gammahat", " ", "rather", " ", "than", " ", "gammahat"}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"shuffle", "=", "False"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{
      RowBox[{
      "choose", " ", "if", " ", "2", "nd", " ", "set", " ", "of", " ", 
       "flavours", " ", "should", " ", "assume", " ", "presence", " ", "of", 
       " ", "Evanescent", " ", "operators", " ", "for", " ", "NfQ"}], "=", 
      "1"}], ",", " ", 
     RowBox[{
      RowBox[{"i", ".", "e", ".", " ", "no"}], " ", "quenched", " ", 
      "flavour", " ", "in", " ", "2", "nd", " ", "set"}]}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"useFierz", "=", "True"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"choose", " ", "from", " ", "\"\<GW\>\""}], ":", " ", 
      RowBox[{"Ginsparg", "-", "Wilson"}]}], ",", " ", 
     RowBox[{"\"\<W\>\"", ":", " ", "Wilson"}]}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"discretisations", "=", 
     RowBox[{"{", 
      RowBox[{"\"\<W\>\"", ",", "\"\<W\>\""}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{
     "take", " ", "renormalisation", " ", "of", " ", "double", " ", "mass"}], 
     "-", 
     RowBox[{
     "dimension", " ", "5", " ", "operator", " ", "insertion", " ", "for", 
      " ", "2", "nd", " ", "flavour", " ", "subset", " ", "into", " ", 
      RowBox[{"account", " ", "[", 
       RowBox[{
       "assumes", " ", "Wilson", " ", "at", " ", "maximal", " ", "chiral", 
        " ", "twist", " ", "or", " ", "massless"}], "]"}]}]}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"doubleInsertion", "=", "True"}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{
     "give", " ", "TL", " ", "matching", " ", "coefficients", " ", "of", " ", 
      "non"}], "-", 
     RowBox[{"diagonal", " ", "basis"}]}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{"If", "[", 
    RowBox[{"doubleInsertion", ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"omega", "=", 
       RowBox[{"ConstantArray", "[", 
        RowBox[{"0", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", 
           RowBox[{
            RowBox[{"Length", "[", "masslessMixing", "]"}], "+", "1"}]}], 
          "}"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"(*", " ", 
       RowBox[{
       "Set", " ", "matching", " ", "coefficient", " ", "for", " ", "double", 
        " ", "insertion", " ", "of", " ", "SW", " ", "term"}], " ", "*)"}], 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"omega", "[", 
        RowBox[{"[", 
         RowBox[{"1", ",", 
          RowBox[{
           RowBox[{"Length", "[", "masslessMixing", "]"}], "+", "1"}]}], 
         "]"}], "]"}], "=", 
       RowBox[{
        RowBox[{"-", "1"}], "/", "2"}]}], ";"}], "\[IndentingNewLine]", ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"omega", "=", 
       RowBox[{"ConstantArray", "[", 
        RowBox[{"0", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", 
           RowBox[{"Length", "[", "masslessMixing", "]"}]}], "}"}]}], "]"}]}],
       ";"}]}], "]"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"omega", "[", 
      RowBox[{"[", 
       RowBox[{"1", ",", "3"}], "]"}], "]"}], "=", 
     RowBox[{
      RowBox[{"omega", "[", 
       RowBox[{"[", 
        RowBox[{"1", ",", "8"}], "]"}], "]"}], "=", 
      RowBox[{"1", "/", "6"}]}]}], ";", 
    RowBox[{"(*", " ", 
     RowBox[{"O", 
      RowBox[{"(", "a", ")"}], " ", "improved", " ", "Wilson", " ", "or", " ",
       "GW", " ", "quarks", " ", 
      RowBox[{"w", "/", " ", "LW"}], " ", "action"}], " ", "*)"}], 
    "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
    RowBox[{"(*", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"--", 
        RowBox[{"-", " ", "do"}]}], " ", "not", " ", "change", " ", "within", 
       " ", "this", " ", 
       RowBox[{"region", " ", "--"}]}], "-"}], " ", "*)"}], 
    "\[IndentingNewLine]", 
    RowBox[{"mixingMatrix", "=", 
     RowBox[{"ConstantArray", "[", 
      RowBox[{"0", ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"Length", "[", "masslessMixing", "]"}], "+", 
          RowBox[{"If", "[", 
           RowBox[{"doubleInsertion", ",", "1", ",", "0"}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"Length", "[", "masslessMixing", "]"}], "+", 
          RowBox[{"If", "[", 
           RowBox[{"doubleInsertion", ",", "1", ",", "0"}], "]"}]}]}], 
        "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"mixingMatrix", "[", 
      RowBox[{"[", 
       RowBox[{
        RowBox[{"Range", "[", 
         RowBox[{"1", ",", 
          RowBox[{"Length", "[", "masslessMixing", "]"}]}], "]"}], ",", 
        RowBox[{"Range", "[", 
         RowBox[{"1", ",", 
          RowBox[{"Length", "[", "masslessMixing", "]"}]}], "]"}]}], "]"}], 
      "]"}], "=", "masslessMixing"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"If", "[", 
    RowBox[{"doubleInsertion", ",", 
     RowBox[{
      RowBox[{
       RowBox[{"mixingMatrix", "[", 
        RowBox[{"[", 
         RowBox[{
          RowBox[{
           RowBox[{"Length", "[", "masslessMixing", "]"}], "+", "1"}], ",", 
          RowBox[{"Range", "[", 
           RowBox[{"1", ",", 
            RowBox[{
             RowBox[{"Length", "[", "masslessMixing", "]"}], "+", "1"}]}], 
           "]"}]}], "]"}], "]"}], "=", 
       RowBox[{"contactMixing", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], ";"}]}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{
     "Make", " ", "sure", " ", "elimination", " ", "of", " ", "Evanescent", 
      " ", "operators", " ", "is", " ", "under", " ", "control"}], ",", " ", 
     RowBox[{
      RowBox[{"i", ".", "e", ".", " ", "number"}], " ", "of", " ", "flavours",
       " ", "agrees", " ", "and", " ", "check", " ", "if", " ", "double", " ",
       "insertion", " ", "actually", " ", "makes", " ", 
      RowBox[{"sense", "."}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"NfQvalue", "!=", "1"}], ")"}], "||", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"useFierz", "&&", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"discretisations", "[", 
              RowBox[{"[", "2", "]"}], "]"}], "\[Equal]", "\"\<W\>\""}], 
            ")"}]}], ")"}], "&&", 
         RowBox[{"(", 
          RowBox[{"(", 
           RowBox[{"doubleInsertion", " ", "&&", 
            RowBox[{
             RowBox[{"discretisations", "[", 
              RowBox[{"[", "2", "]"}], "]"}], "!=", "\"\<GW\>\""}]}], ")"}], 
          ")"}]}], " ", "||", " ", 
        RowBox[{"doubleInsertion", "\[Equal]", "False"}]}], ")"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"Nfvalue", "=", 
        RowBox[{
         RowBox[{"If", "[", 
          RowBox[{"oneSet", ",", "0", ",", "Nfqvalue"}], "]"}], "+", 
         "NfQvalue"}]}], ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"(*", " ", 
        RowBox[{
        "Choose", " ", "correct", " ", "subblock", " ", "of", " ", "mixing", 
         " ", "matrix", " ", "depending", " ", "on", " ", "discretisation", 
         " ", "and", " ", "other", " ", "options", " ", "and", " ", "split", 
         " ", "of", " ", "Evanescent", " ", "operators", " ", "if", " ", 
         "useFierz", " ", "is", " ", "true"}], "*)"}], "\[IndentingNewLine]", 
       
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"useFierz", " ", "&&", " ", 
          RowBox[{"NfQvalue", "==", "1"}]}], ",", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"fierz", "=", 
           RowBox[{
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{
                  RowBox[{"4", "/", "Nc"}], "+", "1"}], ",", "1", ",", "1", 
                 ",", 
                 RowBox[{"-", "1"}], ",", 
                 RowBox[{"1", "/", "2"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"1", ",", 
                 RowBox[{
                  RowBox[{"4", "/", "Nc"}], "+", "1"}], ",", 
                 RowBox[{"-", "1"}], ",", "1", ",", 
                 RowBox[{"1", "/", "2"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"4", ",", 
                 RowBox[{"-", "4"}], ",", 
                 RowBox[{
                  RowBox[{"4", "/", "Nc"}], "-", "2"}], ",", 
                 RowBox[{"-", "2"}], ",", "0"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", "4"}], ",", "4", ",", 
                 RowBox[{"-", "2"}], ",", 
                 RowBox[{
                  RowBox[{"4", "/", "Nc"}], "-", "2"}], ",", "0"}], "}"}], 
               ",", 
               RowBox[{"{", 
                RowBox[{"12", ",", "12", ",", "0", ",", "0", ",", 
                 RowBox[{
                  RowBox[{"4", "/", "Nc"}], "-", "2"}]}], "}"}]}], "}"}], "/",
              "8"}], "/.", 
            RowBox[{"Nc", "\[Rule]", "Ncvalue"}]}]}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"switch", "=", 
           RowBox[{"ConstantArray", "[", 
            RowBox[{"0", ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"34", "+", 
                RowBox[{"If", "[", 
                 RowBox[{"doubleInsertion", ",", "1", ",", "0"}], "]"}]}], 
               ",", 
               RowBox[{"34", "+", 
                RowBox[{"If", "[", 
                 RowBox[{"doubleInsertion", ",", "1", ",", "0"}], "]"}]}]}], 
              "}"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
          RowBox[{"(*", " ", 
           RowBox[{"undo", " ", "chiral", " ", "ordering"}], " ", "*)"}], 
          "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"switch", "[", 
            RowBox[{"[", 
             RowBox[{
              RowBox[{"Range", "[", 
               RowBox[{"1", ",", "3"}], "]"}], ",", 
              RowBox[{"Range", "[", 
               RowBox[{"1", ",", "3"}], "]"}]}], "]"}], "]"}], "=", 
           RowBox[{"IdentityMatrix", "[", "3", "]"}]}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"switch", "[", 
            RowBox[{"[", 
             RowBox[{"4", ",", "17"}], "]"}], "]"}], "=", 
           RowBox[{
            RowBox[{"switch", "[", 
             RowBox[{"[", 
              RowBox[{"5", ",", "18"}], "]"}], "]"}], "=", 
            RowBox[{
             RowBox[{"switch", "[", 
              RowBox[{"[", 
               RowBox[{"6", ",", "4"}], "]"}], "]"}], "=", 
             RowBox[{
              RowBox[{"switch", "[", 
               RowBox[{"[", 
                RowBox[{"7", ",", "5"}], "]"}], "]"}], "=", 
              RowBox[{
               RowBox[{"switch", "[", 
                RowBox[{"[", 
                 RowBox[{"8", ",", "19"}], "]"}], "]"}], "=", 
               RowBox[{
                RowBox[{"switch", "[", 
                 RowBox[{"[", 
                  RowBox[{"9", ",", "20"}], "]"}], "]"}], "=", 
                RowBox[{
                 RowBox[{"switch", "[", 
                  RowBox[{"[", 
                   RowBox[{"10", ",", "21"}], "]"}], "]"}], "=", 
                 RowBox[{
                  RowBox[{"switch", "[", 
                   RowBox[{"[", 
                    RowBox[{"11", ",", "6"}], "]"}], "]"}], "=", 
                  RowBox[{
                   RowBox[{"switch", "[", 
                    RowBox[{"[", 
                    RowBox[{"12", ",", "7"}], "]"}], "]"}], "=", 
                   RowBox[{
                    RowBox[{"switch", "[", 
                    RowBox[{"[", 
                    RowBox[{"13", ",", "22"}], "]"}], "]"}], "=", 
                    "1"}]}]}]}]}]}]}]}]}]}], ";", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"switch", "[", 
            RowBox[{"[", 
             RowBox[{"14", ",", "8"}], "]"}], "]"}], "=", 
           RowBox[{
            RowBox[{"switch", "[", 
             RowBox[{"[", 
              RowBox[{"15", ",", "23"}], "]"}], "]"}], "=", 
            RowBox[{
             RowBox[{"switch", "[", 
              RowBox[{"[", 
               RowBox[{"16", ",", "24"}], "]"}], "]"}], "=", 
             RowBox[{
              RowBox[{"switch", "[", 
               RowBox[{"[", 
                RowBox[{"17", ",", "9"}], "]"}], "]"}], "=", 
              RowBox[{
               RowBox[{"switch", "[", 
                RowBox[{"[", 
                 RowBox[{"18", ",", "10"}], "]"}], "]"}], "=", 
               RowBox[{
                RowBox[{"switch", "[", 
                 RowBox[{"[", 
                  RowBox[{"19", ",", "25"}], "]"}], "]"}], "=", 
                "1"}]}]}]}]}]}], ";", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"switch", "[", 
            RowBox[{"[", 
             RowBox[{"20", ",", "29"}], "]"}], "]"}], "=", 
           RowBox[{
            RowBox[{"switch", "[", 
             RowBox[{"[", 
              RowBox[{"21", ",", "30"}], "]"}], "]"}], "=", 
            RowBox[{
             RowBox[{"switch", "[", 
              RowBox[{"[", 
               RowBox[{"22", ",", "13"}], "]"}], "]"}], "=", 
             RowBox[{
              RowBox[{"switch", "[", 
               RowBox[{"[", 
                RowBox[{"23", ",", "14"}], "]"}], "]"}], "=", 
              RowBox[{
               RowBox[{"switch", "[", 
                RowBox[{"[", 
                 RowBox[{"24", ",", "31"}], "]"}], "]"}], "=", 
               RowBox[{
                RowBox[{"switch", "[", 
                 RowBox[{"[", 
                  RowBox[{"25", ",", "32"}], "]"}], "]"}], "=", 
                RowBox[{
                 RowBox[{"switch", "[", 
                  RowBox[{"[", 
                   RowBox[{"26", ",", "33"}], "]"}], "]"}], "=", 
                 RowBox[{
                  RowBox[{"switch", "[", 
                   RowBox[{"[", 
                    RowBox[{"27", ",", "15"}], "]"}], "]"}], "=", 
                  RowBox[{
                   RowBox[{"switch", "[", 
                    RowBox[{"[", 
                    RowBox[{"28", ",", "16"}], "]"}], "]"}], "=", 
                   RowBox[{
                    RowBox[{"switch", "[", 
                    RowBox[{"[", 
                    RowBox[{"29", ",", "34"}], "]"}], "]"}], "=", 
                    "1"}]}]}]}]}]}]}]}]}]}], ";", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"switch", "[", 
            RowBox[{"[", 
             RowBox[{"30", ",", "26"}], "]"}], "]"}], "=", "1"}], ";", 
          RowBox[{
           RowBox[{"switch", "[", 
            RowBox[{"[", 
             RowBox[{"30", ",", 
              RowBox[{"{", 
               RowBox[{"23", ",", "24", ",", "9", ",", "10", ",", "25"}], 
               "}"}]}], "]"}], "]"}], "=", 
           RowBox[{"-", 
            RowBox[{"fierz", "[", 
             RowBox[{"[", 
              RowBox[{"1", ",", 
               RowBox[{"Range", "[", 
                RowBox[{"1", ",", "5"}], "]"}]}], "]"}], "]"}]}]}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"switch", "[", 
            RowBox[{"[", 
             RowBox[{"31", ",", "27"}], "]"}], "]"}], "=", "1"}], ";", 
          RowBox[{
           RowBox[{"switch", "[", 
            RowBox[{"[", 
             RowBox[{"31", ",", 
              RowBox[{"{", 
               RowBox[{"23", ",", "24", ",", "9", ",", "10", ",", "25"}], 
               "}"}]}], "]"}], "]"}], "=", 
           RowBox[{"-", 
            RowBox[{"fierz", "[", 
             RowBox[{"[", 
              RowBox[{"2", ",", 
               RowBox[{"Range", "[", 
                RowBox[{"1", ",", "5"}], "]"}]}], "]"}], "]"}]}]}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"switch", "[", 
            RowBox[{"[", 
             RowBox[{"32", ",", "11"}], "]"}], "]"}], "=", "1"}], ";", 
          RowBox[{
           RowBox[{"switch", "[", 
            RowBox[{"[", 
             RowBox[{"32", ",", 
              RowBox[{"{", 
               RowBox[{"23", ",", "24", ",", "9", ",", "10", ",", "25"}], 
               "}"}]}], "]"}], "]"}], "=", 
           RowBox[{"-", 
            RowBox[{"fierz", "[", 
             RowBox[{"[", 
              RowBox[{"3", ",", 
               RowBox[{"Range", "[", 
                RowBox[{"1", ",", "5"}], "]"}]}], "]"}], "]"}]}]}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"switch", "[", 
            RowBox[{"[", 
             RowBox[{"33", ",", "12"}], "]"}], "]"}], "=", "1"}], ";", 
          RowBox[{
           RowBox[{"switch", "[", 
            RowBox[{"[", 
             RowBox[{"33", ",", 
              RowBox[{"{", 
               RowBox[{"23", ",", "24", ",", "9", ",", "10", ",", "25"}], 
               "}"}]}], "]"}], "]"}], "=", 
           RowBox[{"-", 
            RowBox[{"fierz", "[", 
             RowBox[{"[", 
              RowBox[{"4", ",", 
               RowBox[{"Range", "[", 
                RowBox[{"1", ",", "5"}], "]"}]}], "]"}], "]"}]}]}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"switch", "[", 
            RowBox[{"[", 
             RowBox[{"34", ",", "28"}], "]"}], "]"}], "=", "1"}], ";", 
          RowBox[{
           RowBox[{"switch", "[", 
            RowBox[{"[", 
             RowBox[{"34", ",", 
              RowBox[{"{", 
               RowBox[{"23", ",", "24", ",", "9", ",", "10", ",", "25"}], 
               "}"}]}], "]"}], "]"}], "=", 
           RowBox[{"-", 
            RowBox[{"fierz", "[", 
             RowBox[{"[", 
              RowBox[{"5", ",", 
               RowBox[{"Range", "[", 
                RowBox[{"1", ",", "5"}], "]"}]}], "]"}], "]"}]}]}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"If", "[", 
           RowBox[{"doubleInsertion", ",", " ", 
            RowBox[{
             RowBox[{"switch", "[", 
              RowBox[{"[", 
               RowBox[{"35", ",", "35"}], "]"}], "]"}], "=", "1"}]}], "]"}], 
          ";", "\[IndentingNewLine]", 
          RowBox[{"range", "=", 
           RowBox[{"Join", "[", 
            RowBox[{
             RowBox[{"Range", "[", 
              RowBox[{"1", ",", "3"}], "]"}], ",", 
             RowBox[{"If", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"discretisations", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "==", "\"\<W\>\""}], ",", 
               RowBox[{"Range", "[", 
                RowBox[{"4", ",", "13"}], "]"}], ",", 
               RowBox[{"{", 
                RowBox[{"6", ",", "7", ",", "11", ",", "12"}], "}"}]}], "]"}],
              ",", 
             RowBox[{"Range", "[", 
              RowBox[{"14", ",", "19"}], "]"}], ",", 
             RowBox[{"If", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"discretisations", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "==", "\"\<W\>\""}], ",", 
               RowBox[{"Range", "[", 
                RowBox[{"20", ",", "29"}], "]"}], ",", 
               RowBox[{"{", 
                RowBox[{"22", ",", "23", ",", "27", ",", "28"}], "}"}]}], 
              "]"}], ",", 
             RowBox[{"If", "[", 
              RowBox[{"doubleInsertion", ",", 
               RowBox[{"{", "35", "}"}], ",", 
               RowBox[{"{", "}"}]}], "]"}]}], "]"}]}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"mixingMatrix", "=", 
           RowBox[{"switch", ".", "mixingMatrix", ".", 
            RowBox[{"Inverse", "[", "switch", "]"}]}]}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"omega", "=", 
           RowBox[{"omega", ".", 
            RowBox[{"Inverse", "[", "switch", "]"}]}]}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"If", "[", 
           RowBox[{"oneSet", ",", 
            RowBox[{"range", "=", 
             RowBox[{"range", "[", 
              RowBox[{"[", 
               RowBox[{"Join", "[", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"1", ",", "2"}], "}"}], ",", 
                 RowBox[{"Range", "[", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"Length", "[", "range", "]"}], "-", "1", "-", 
                    "11"}], ",", 
                   RowBox[{"Length", "[", "range", "]"}]}], "]"}]}], "]"}], 
               "]"}], "]"}]}]}], "]"}], ";"}], "\[IndentingNewLine]", ",", 
         "\[IndentingNewLine]", 
         RowBox[{"If", "[", 
          RowBox[{"oneSet", ",", 
           RowBox[{
            RowBox[{"range", "=", 
             RowBox[{"Join", "[", 
              RowBox[{
               RowBox[{"Range", "[", 
                RowBox[{"1", ",", "2"}], "]"}], ",", 
               RowBox[{"Range", "[", 
                RowBox[{"8", ",", "12"}], "]"}], ",", 
               RowBox[{"If", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{"discretisations", "[", 
                   RowBox[{"[", "2", "]"}], "]"}], "==", "\"\<W\>\""}], ",", 
                 RowBox[{"Range", "[", 
                  RowBox[{"23", ",", "28"}], "]"}], ",", 
                 RowBox[{"{", "}"}]}], "]"}], ",", 
               RowBox[{"If", "[", 
                RowBox[{"doubleInsertion", ",", 
                 RowBox[{"{", "35", "}"}], ",", 
                 RowBox[{"{", "}"}]}], "]"}]}], "]"}]}], ";"}], ",", 
           RowBox[{
            RowBox[{"range", "=", 
             RowBox[{"Join", "[", 
              RowBox[{
               RowBox[{"Range", "[", 
                RowBox[{"1", ",", "16"}], "]"}], ",", 
               RowBox[{"If", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{"discretisations", "[", 
                   RowBox[{"[", "1", "]"}], "]"}], "==", "\"\<W\>\""}], ",", 
                 RowBox[{"Range", "[", 
                  RowBox[{"17", ",", "22"}], "]"}], ",", 
                 RowBox[{"{", "}"}]}], "]"}], ",", 
               RowBox[{"If", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{"discretisations", "[", 
                   RowBox[{"[", "2", "]"}], "]"}], "==", "\"\<W\>\""}], ",", 
                 RowBox[{"Range", "[", 
                  RowBox[{"23", ",", "28"}], "]"}], ",", 
                 RowBox[{"{", "}"}]}], "]"}], ",", 
               RowBox[{"If", "[", 
                RowBox[{
                 RowBox[{"discretisations", "\[Equal]", 
                  RowBox[{"{", 
                   RowBox[{"\"\<W\>\"", ",", "\"\<W\>\""}], "}"}]}], ",", 
                 RowBox[{"Range", "[", 
                  RowBox[{"29", ",", "34"}], "]"}], ",", 
                 RowBox[{"{", "}"}]}], "]"}], ",", 
               RowBox[{"If", "[", 
                RowBox[{"doubleInsertion", ",", 
                 RowBox[{"{", "35", "}"}], ",", 
                 RowBox[{"{", "}"}]}], "]"}]}], "]"}]}], ";"}]}], "]"}]}], 
        "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
       "\[IndentingNewLine]", 
       RowBox[{"jd", "=", 
        RowBox[{"JordanDecomposition", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"D", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{
                   RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"mixingMatrix", "[", 
                    RowBox[{"[", 
                    RowBox[{"range", ",", "range"}], "]"}], "]"}], "/.", 
                    RowBox[{"yi", "->", 
                    RowBox[{"(", 
                    RowBox[{"xi", "-", "1"}], ")"}]}]}], "/.", 
                    RowBox[{"CA", "\[Rule]", "Nc"}]}], "/.", 
                    RowBox[{"CF", "\[Rule]", 
                    RowBox[{"TF", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"Nc", "^", "2"}], "-", "1"}], ")"}], "/", 
                    "Nc"}]}]}]}], "/.", 
                    RowBox[{"TF", "\[Rule]", 
                    RowBox[{"1", "/", "2"}]}]}], "/.", 
                    RowBox[{"Nc", "\[Rule]", "Ncvalue"}]}], "/.", 
                    RowBox[{"Nfq", "\[Rule]", "Nfqvalue"}]}], "/.", 
                   RowBox[{"NfQ", "\[Rule]", "NfQvalue"}]}], "/.", 
                  RowBox[{"Nf", "\[Rule]", "Nfvalue"}]}], ",", "alp"}], "]"}],
                "/.", 
               RowBox[{"betaN", "\[Rule]", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"11", "/", "3"}], "Nc"}], "-", 
                  RowBox[{
                   RowBox[{"2", "/", "3"}], "Nf"}]}], ")"}]}]}], "/.", 
              RowBox[{"Nc", "\[Rule]", "Ncvalue"}]}], "/.", 
             RowBox[{"Nfq", "\[Rule]", "Nfqvalue"}]}], "/.", 
            RowBox[{"NfQ", "\[Rule]", "NfQvalue"}]}], "/.", 
           RowBox[{"Nf", "\[Rule]", "Nfvalue"}]}], "//", "Expand"}], "]"}]}], 
       ";", "\[IndentingNewLine]", 
       RowBox[{"ord", "=", 
        RowBox[{"Ordering", "[", 
         RowBox[{
          RowBox[{"Diagonal", "[", 
           RowBox[{"jd", "[", 
            RowBox[{"[", "2", "]"}], "]"}], "]"}], "//", "N"}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"switch", "=", 
        RowBox[{
         RowBox[{"IdentityMatrix", "[", 
          RowBox[{"Length", "[", 
           RowBox[{"jd", "[", 
            RowBox[{"[", "2", "]"}], "]"}], "]"}], "]"}], "[", 
         RowBox[{"[", "ord", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"jnf", "=", 
        RowBox[{"switch", ".", 
         RowBox[{"jd", "[", 
          RowBox[{"[", "2", "]"}], "]"}], ".", 
         RowBox[{"Inverse", "[", "switch", "]"}]}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"gammahat", "=", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"Diagonal", "[", "jnf", "]"}], "/", "betaN"}], "/.", 
             RowBox[{"betaN", "\[Rule]", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"11", "/", "3"}], "Nc"}], "-", 
                RowBox[{
                 RowBox[{"2", "/", "3"}], "Nf"}]}], ")"}]}]}], "/.", 
            RowBox[{"Nc", "\[Rule]", "Ncvalue"}]}], "/.", 
           RowBox[{"Nfq", "\[Rule]", "Nfqvalue"}]}], "/.", 
          RowBox[{"NfQ", "\[Rule]", "NfQvalue"}]}], "/.", 
         RowBox[{"Nf", "\[Rule]", "Nfvalue"}]}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"dgammahat", "=", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"jnf", "-", 
           RowBox[{"DiagonalMatrix", "[", 
            RowBox[{"Diagonal", "[", "jnf", "]"}], "]"}]}], ")"}], "//", 
         "Expand"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"Tinv", "=", 
        RowBox[{
         RowBox[{"jd", "[", 
          RowBox[{"[", "1", "]"}], "]"}], ".", 
         RowBox[{"Inverse", "[", "switch", "]"}]}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"c", "=", 
        RowBox[{
         RowBox[{"omega", "[", 
          RowBox[{"[", 
           RowBox[{
            RowBox[{"{", "1", "}"}], ",", "range"}], "]"}], "]"}], ".", 
         "Tinv"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"Gammahat", "=", "gammahat"}], ";", "\[IndentingNewLine]", 
       RowBox[{"haslogs", "=", 
        RowBox[{"ConstantArray", "[", 
         RowBox[{"False", ",", 
          RowBox[{"Length", "[", "gammahat", "]"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"suppressed", "=", 
        RowBox[{"ConstantArray", "[", 
         RowBox[{"False", ",", 
          RowBox[{"Length", "[", "gammahat", "]"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"Do", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"c", "[", 
              RowBox[{"[", 
               RowBox[{"1", ",", "i"}], "]"}], "]"}], "\[Equal]", "0"}], ",", 
            
            RowBox[{
             RowBox[{
              RowBox[{"Gammahat", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "+=", "1"}], ";", " ", 
             RowBox[{
              RowBox[{"suppressed", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "=", "True"}]}]}], "]"}], ";", 
          
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"i", "<", 
              RowBox[{"Length", "[", "gammahat", "]"}]}], "&&", 
             RowBox[{
              RowBox[{"dgammahat", "[", 
               RowBox[{"[", 
                RowBox[{"i", ",", 
                 RowBox[{"i", "+", "1"}]}], "]"}], "]"}], "\[Equal]", "1"}]}],
             ",", 
            RowBox[{
             RowBox[{"haslogs", "[", 
              RowBox[{"[", "i", "]"}], "]"}], "=", "True"}]}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", 
           RowBox[{"Length", "[", "gammahat", "]"}]}], "}"}]}], "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{"shuffle", ",", "\[IndentingNewLine]", 
         RowBox[{"(*", " ", 
          RowBox[{
           RowBox[{"sort", " ", "coefficients"}], ",", " ", 
           RowBox[{"gammahat", " ", 
            RowBox[{"etc", ".", " ", "by"}], " ", "ascending", " ", "order", 
            " ", "of", " ", "Gammahat"}]}], " ", "*)"}], 
         "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"ord", "=", 
           RowBox[{"Ordering", "[", 
            RowBox[{"Gammahat", "//", "N"}], "]"}]}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"gammahat", "=", 
           RowBox[{"gammahat", "[", 
            RowBox[{"[", "ord", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
          RowBox[{"Gammahat", "=", 
           RowBox[{"Gammahat", "[", 
            RowBox[{"[", "ord", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
          RowBox[{"dgammahat", "=", 
           RowBox[{"dgammahat", "[", 
            RowBox[{"[", "ord", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
          RowBox[{"jnf", "=", 
           RowBox[{"jnf", "[", 
            RowBox[{"[", "ord", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
          RowBox[{"haslogs", "=", 
           RowBox[{"haslogs", "[", 
            RowBox[{"[", "ord", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
          RowBox[{"suppressed", "=", 
           RowBox[{"suppressed", "[", 
            RowBox[{"[", "ord", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
          RowBox[{"c", "=", 
           RowBox[{"c", "[", 
            RowBox[{"[", 
             RowBox[{"1", ",", "ord"}], "]"}], "]"}]}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"Tinv", "=", 
           RowBox[{"Tinv", "[", 
            RowBox[{"[", 
             RowBox[{
              RowBox[{"Range", "[", 
               RowBox[{"1", ",", 
                RowBox[{"Length", "[", "Tinv", "]"}]}], "]"}], ",", "ord"}], 
             "]"}], "]"}]}], ";"}]}], "\[IndentingNewLine]", "]"}], ";"}], 
      ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
       "Print", "[", "\"\<Unexpected combination of parameters.\>\"", "]"}], 
       ";"}]}], "\[IndentingNewLine]", "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"--", 
      RowBox[{"-", " ", 
       RowBox[{"END", " ", "--"}]}]}], "-"}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
        "To", " ", "obtain", " ", "a", " ", "symbolical", " ", "expression", 
         " ", "of", " ", "the", " ", "diagonal", " ", "basis", " ", "in", " ",
          "terms", " ", "of", " ", "the", " ", "non"}], "-", 
        RowBox[{"diagonal", " ", "operators", " ", 
         RowBox[{"(", 
          RowBox[{"with", " ", "numerical", " ", "coefficients"}], ")"}], " ",
          "use", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"Inverse", "[", 
           RowBox[{"Tinv", "//", "N"}], "]"}], ".", 
          RowBox[{"operators", "[", 
           RowBox[{"[", 
            RowBox[{"range", ",", "1"}], "]"}], "]"}]}]}]}], "//", "Chop"}], "//", 
      RowBox[{
      "MatrixForm", "\[IndentingNewLine]", "The", " ", "order", " ", 
       "displayed", " ", "depends", " ", "on", " ", "whether", " ", 
       "shuffle"}]}], "=", 
     RowBox[{"True", " ", "or", " ", 
      RowBox[{"False", "."}]}]}], " ", "*)"}]}]}]], "Input",
 CellChangeTimes->{{3.852744133562531*^9, 3.85274436015943*^9}, {
   3.852744393515209*^9, 3.852744400710775*^9}, {3.852744493045327*^9, 
   3.8527445391286993`*^9}, {3.852744592635364*^9, 3.852744610522787*^9}, {
   3.852745006532998*^9, 3.852745042395*^9}, {3.85278267162051*^9, 
   3.8527828404086246`*^9}, {3.852782901243902*^9, 3.852783060225995*^9}, {
   3.852783091756956*^9, 3.852783161478609*^9}, {3.852783200733485*^9, 
   3.852783231235282*^9}, {3.852783273962275*^9, 3.852783794687677*^9}, {
   3.852783850095056*^9, 3.852783875799156*^9}, {3.852784886394122*^9, 
   3.8527848873108883`*^9}, {3.8528013738227262`*^9, 3.852801388002302*^9}, 
   3.852801510513227*^9, {3.852801610451836*^9, 3.8528016200521603`*^9}, 
   3.854021813616901*^9, {3.854021891848874*^9, 3.8540219554324903`*^9}, {
   3.854021997773203*^9, 3.8540220271885767`*^9}, {3.8540295987148314`*^9, 
   3.854029624584529*^9}, {3.8540300975013113`*^9, 3.854030106943356*^9}, {
   3.854030258728259*^9, 3.854030270361445*^9}, 3.854030308256832*^9, 
   3.854030341674984*^9, 3.854030376912019*^9, {3.854031489440073*^9, 
   3.854031494263689*^9}, {3.8541032558210897`*^9, 3.854103256275522*^9}, {
   3.854111784610965*^9, 3.854111787093925*^9}, {3.854112062842849*^9, 
   3.8541120806686077`*^9}, {3.8541123229000053`*^9, 3.854112324320945*^9}, 
   3.854112390834651*^9, 3.8541124700075283`*^9, 3.854112543250627*^9, 
   3.854168609281952*^9, {3.854197693571042*^9, 3.8541977258953238`*^9}, {
   3.8544488693203897`*^9, 3.8544490450762053`*^9}, {3.85444909866687*^9, 
   3.854449239010907*^9}, {3.854449323292782*^9, 3.8544493414927797`*^9}, {
   3.854449373089733*^9, 3.854449491331801*^9}, 3.8544495476724653`*^9, {
   3.854449705046349*^9, 3.8544497911951103`*^9}, {3.8544499184719553`*^9, 
   3.8544500281107283`*^9}, {3.854450117970386*^9, 3.8544501487057858`*^9}, 
   3.8544504546428833`*^9, {3.854450492779896*^9, 3.854450496428834*^9}, {
   3.854450569178978*^9, 3.854450664511777*^9}, {3.8544507524443274`*^9, 
   3.8544508301876593`*^9}, {3.854451262269259*^9, 3.854451270859977*^9}, {
   3.854451337043167*^9, 3.8544513532880697`*^9}, {3.854458538868516*^9, 
   3.854458672197219*^9}, {3.854458711047887*^9, 3.854458731733235*^9}, {
   3.854458764324708*^9, 3.8544588358626957`*^9}, {3.854458866032323*^9, 
   3.854458876827149*^9}, {3.8544590299226522`*^9, 3.854459050459633*^9}, {
   3.854459118220686*^9, 3.854459118648447*^9}, {3.854459278140294*^9, 
   3.854459278248569*^9}, {3.854459344081664*^9, 3.85445945319681*^9}, {
   3.854459554731504*^9, 3.8544595554733953`*^9}, 3.85445963950731*^9, {
   3.854459736047018*^9, 3.854459781031438*^9}, {3.854459847902659*^9, 
   3.854459933556858*^9}, {3.8544610293886137`*^9, 3.854461029773716*^9}, {
   3.854515105436268*^9, 3.854515108719212*^9}, {3.854515182309882*^9, 
   3.854515190616012*^9}, {3.8545152315500317`*^9, 3.8545154522033033`*^9}, {
   3.854515489309842*^9, 3.8545155497748547`*^9}, {3.8545155917096357`*^9, 
   3.854515666756442*^9}, {3.854515744956139*^9, 3.854515745505632*^9}, {
   3.8545158755513268`*^9, 3.85451588013972*^9}, {3.854515936362033*^9, 
   3.8545159367940607`*^9}, {3.854516001580905*^9, 3.854516018165704*^9}, 
   3.854516315701702*^9, 3.854516693560555*^9, {3.854518597942506*^9, 
   3.854518674177265*^9}, {3.854518813907062*^9, 3.854518815804298*^9}, 
   3.8545188496953278`*^9, {3.854518951940735*^9, 3.854518988467718*^9}, {
   3.854519019623148*^9, 3.854519025485507*^9}, {3.8545271704385977`*^9, 
   3.8545271710278378`*^9}, {3.854527212630715*^9, 3.854527238579818*^9}, {
   3.8545272836853456`*^9, 3.854527304462781*^9}, 3.854527336835664*^9, {
   3.854527372115621*^9, 3.8545273727005863`*^9}, {3.854527490717169*^9, 
   3.854527491365859*^9}, {3.854527576910777*^9, 3.854527607074491*^9}, {
   3.854537475811706*^9, 3.8545374759547243`*^9}, 3.8545380225369167`*^9, {
   3.8545380558338223`*^9, 3.854538057992065*^9}, 3.854538239004546*^9, 
   3.854549822840787*^9, 3.854549871218231*^9, {3.85996536599813*^9, 
   3.859965366742338*^9}, {3.859965717893499*^9, 3.859965721918141*^9}, 
   3.859965788446568*^9, {3.859966013284337*^9, 3.859966052069276*^9}, {
   3.859966199458273*^9, 3.8599662034626102`*^9}, {3.859966277773836*^9, 
   3.859966331986814*^9}, {3.8599667006067963`*^9, 3.859966726166854*^9}, {
   3.859966763658346*^9, 3.859966768493869*^9}, {3.859966807145028*^9, 
   3.859966813347601*^9}, {3.859966863518573*^9, 3.859966886828513*^9}, {
   3.859966931960663*^9, 3.8599669492986593`*^9}, {3.859967036601993*^9, 
   3.859967049184379*^9}, {3.859967130068446*^9, 3.859967186128393*^9}, {
   3.859967227160483*^9, 3.859967250286647*^9}, {3.859967294269289*^9, 
   3.859967296283369*^9}, {3.8599673999047403`*^9, 3.859967409546629*^9}, {
   3.859967476841174*^9, 3.859967576065503*^9}, {3.859967630911676*^9, 
   3.859967777617669*^9}, {3.8599679460883093`*^9, 3.85996795491833*^9}, 
   3.8599702531989937`*^9, 3.8599703830597677`*^9, 3.859970499104651*^9},
 CellLabel->
  "In[370]:=",ExpressionUUID->"48396eae-44bb-46ed-85c6-de58756e8829"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Gammahat", "//", "N"}]], "Input",
 CellChangeTimes->{{3.852784894881172*^9, 3.852784898317943*^9}, {
  3.8540302888239822`*^9, 3.8540302929589243`*^9}},
 CellLabel->
  "In[350]:=",ExpressionUUID->"1803e91f-63d0-44b0-ae48-390e63663072"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", "0.1215232653882767`"}], ",", "0.13793103448275862`", ",", 
   "0.1724137931034483`", ",", "0.2714323028932269`", ",", 
   "0.4991663897841371`", ",", "0.6378275128853208`", ",", 
   "0.7113283016436116`", ",", "1.8620689655172413`", ",", 
   "0.9491094722848284`", ",", "1.103448275862069`", ",", 
   "1.1135234406147325`", ",", "1.29905582406649`", ",", "1.451890089160986`",
    ",", "1.5697991274572423`"}], "}"}]], "Output",
 CellChangeTimes->{
  3.8545271840082827`*^9, 3.854527220933881*^9, {3.8545272659999228`*^9, 
   3.854527313824054*^9}, 3.854527355417247*^9, 3.854537484561513*^9, 
   3.8545380297287817`*^9, 3.854538082936967*^9, 3.854538247310801*^9, 
   3.8545497836772203`*^9, 3.8545498313048277`*^9, 3.854549880775934*^9, 
   3.859965361468749*^9, 3.8599654025208483`*^9, 3.85996779009238*^9, 
   3.85996796283095*^9, 3.859970262799426*^9},
 CellLabel->
  "Out[350]=",ExpressionUUID->"71d5ff15-4533-4956-bb84-779d2a6704f2"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"gammahat", "//", "N"}]], "Input",
 CellChangeTimes->{{3.859967791892435*^9, 3.859967792851342*^9}},
 CellLabel->
  "In[381]:=",ExpressionUUID->"a1d1efbf-1b68-43cb-ba61-3b634a5a8090"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", "0.913186746838825`"}], ",", 
   RowBox[{"-", "0.4117647058823529`"}], ",", 
   RowBox[{"-", "0.10277152447132115`"}], ",", "0.14563678257293974`", ",", 
   "0.23529411764705882`", ",", "0.7697631742931034`", ",", 
   "0.913186746838825`", ",", "1.1764705882352942`", ",", 
   "1.1862270112988555`", ",", "1.218125717910714`", ",", 
   "1.9720102762505898`", ",", "2.176470588235294`", ",", 
   "2.369784593051818`", ",", "3.2098514200736936`"}], "}"}]], "Output",
 CellChangeTimes->{
  3.854103270395382*^9, 3.854112060391594*^9, 3.854168617858141*^9, 
   3.8544495657987022`*^9, 3.854450317390902*^9, 3.854459107735046*^9, 
   3.854515676970209*^9, 3.854515750379962*^9, {3.854515946072859*^9, 
   3.854515960666342*^9}, 3.854516121735475*^9, 3.8545166060851173`*^9, 
   3.8545167004419613`*^9, 3.854537484583558*^9, 3.85453802977144*^9, 
   3.8545380829742613`*^9, 3.854538247337742*^9, 3.854549783715624*^9, 
   3.854549831332507*^9, 3.854549880827292*^9, 3.859965361509801*^9, 
   3.859965402572587*^9, 3.859967793550391*^9, 3.859967984918254*^9, 
   3.859970264701618*^9, 3.859970389968807*^9, 3.859970505174304*^9},
 CellLabel->
  "Out[381]=",ExpressionUUID->"94e686e9-9d6b-4c30-bd2b-85cd189109ec"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData["suppressed"], "Input",
 CellChangeTimes->{{3.854103272019723*^9, 3.854103273567836*^9}},
 CellLabel->
  "In[382]:=",ExpressionUUID->"bf55b844-2b39-410e-9100-446ec8b8ffb4"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "False", ",", "False", ",", "False", ",", "False", ",", "False", ",", 
   "False", ",", "False", ",", "False", ",", "False", ",", "False", ",", 
   "False", ",", "True", ",", "False", ",", "False"}], "}"}]], "Output",
 CellChangeTimes->{3.854103274201182*^9, 3.854112060433971*^9, 
  3.854112410401183*^9, 3.854112478290213*^9, 3.8541686178828897`*^9, 
  3.854449565839776*^9, 3.8544503174205437`*^9, 3.854515677014048*^9, 
  3.854515750421427*^9, 3.8545159606952953`*^9, 3.8545161217592783`*^9, 
  3.854516606114141*^9, 3.854516700468412*^9, 3.854537484606235*^9, 
  3.854538029808964*^9, 3.854538083011442*^9, 3.854538247362129*^9, 
  3.854549783746509*^9, 3.8545498313568*^9, 3.854549880872559*^9, 
  3.859965361544024*^9, 3.8599654026458797`*^9, 3.8599679963147707`*^9, 
  3.8599702865643463`*^9, 3.859970392229389*^9, 3.859970523945586*^9},
 CellLabel->
  "Out[382]=",ExpressionUUID->"f78f09a7-3dfa-4e9e-8c17-d7b1148761ad"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData["haslogs"], "Input",
 CellChangeTimes->{{3.8528013984287024`*^9, 3.852801399238246*^9}},
 CellLabel->
  "In[383]:=",ExpressionUUID->"c5962f62-42c4-43b2-955a-0fc866970f84"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "False", ",", "False", ",", "False", ",", "False", ",", "False", ",", 
   "False", ",", "False", ",", "False", ",", "False", ",", "False", ",", 
   "False", ",", "False", ",", "False", ",", "False"}], "}"}]], "Output",
 CellChangeTimes->{
  3.852801399664206*^9, 3.852801524622966*^9, 3.852801630703343*^9, 
   3.854030137094754*^9, {3.8540302954510508`*^9, 3.854030337073748*^9}, 
   3.854030452923272*^9, 3.854031488743922*^9, 3.854103249136853*^9, 
   3.854112060472542*^9, 3.854112188572309*^9, 3.8541124130136557`*^9, 
   3.854112533332984*^9, 3.854112595697748*^9, 3.854168617906046*^9, 
   3.854449565875956*^9, 3.854450317450844*^9, 3.8545156770563517`*^9, 
   3.85451575046243*^9, 3.85451596072543*^9, 3.85451612178235*^9, 
   3.854516606140181*^9, 3.854516700495718*^9, 3.854537484627598*^9, 
   3.854538029849223*^9, 3.854538083050271*^9, 3.854538247388226*^9, 
   3.854549783777875*^9, 3.854549831380762*^9, 3.854549880917676*^9, 
   3.859965361577795*^9, 3.8599654026999702`*^9, 3.859968002103458*^9, 
   3.8599702990365458`*^9, 3.8599705432935343`*^9},
 CellLabel->
  "Out[383]=",ExpressionUUID->"ab286d78-c4f9-4d00-a494-b580e75b2ecc"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Length", "[", "suppressed", "]"}]], "Input",
 CellChangeTimes->{{3.854537569895001*^9, 3.854537572943202*^9}},
 CellLabel->
  "In[391]:=",ExpressionUUID->"9a0561af-730b-441b-aa87-7b26d2c58fe7"],

Cell[BoxData["14"], "Output",
 CellChangeTimes->{3.854537573468952*^9, 3.8545380298877363`*^9, 
  3.854538083087895*^9, 3.85453824741068*^9, 3.854549783806098*^9, 
  3.854549831404952*^9, 3.854549880958879*^9, 3.859965361611*^9, 
  3.859965402750552*^9, 3.85997157620313*^9},
 CellLabel->
  "Out[391]=",ExpressionUUID->"d3a68ed8-a0dd-438f-9c51-c6f5b05f3214"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Join", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"{", 
        RowBox[{"3", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"Ncvalue", "^", "2"}], "-", "1"}], ")"}], "/", "2"}], 
          "/", "Ncvalue"}]}], "}"}], "+", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Ncvalue", "^", "2"}], "-", "5"}], ")"}], "/", "2"}], "/", 
        "Ncvalue"}]}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"3", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"Ncvalue", "^", "2"}], "-", "1"}], ")"}], "/", "2"}], 
           "/", "Ncvalue"}]}], ")"}], "2"}], "}"}]}], "]"}], "/", "betaN"}], "/.", 
   RowBox[{"betaN", "\[Rule]", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"11", "/", "3"}], "Ncvalue"}], "-", 
      RowBox[{
       RowBox[{"2", "/", "3"}], "NfQvalue"}]}], ")"}]}]}], "//", 
  "N"}]], "Input",
 CellChangeTimes->{{3.859968685184495*^9, 3.859968902402429*^9}, {
  3.859968980790456*^9, 3.8599690289034433`*^9}, {3.859971410529148*^9, 
  3.85997144903972*^9}},
 CellLabel->
  "In[390]:=",ExpressionUUID->"5255c76f-2fd3-4803-aca6-59215d225901"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.42424242424242425`", ",", "0.7272727272727273`"}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.859968889422308*^9, 3.859968903085229*^9}, {
   3.859968985386381*^9, 3.8599690297856197`*^9}, 3.8599703338910913`*^9, 
   3.8599704589249897`*^9, 3.85997054544655*^9, {3.8599714745125313`*^9, 
   3.859971498152115*^9}},
 CellLabel->
  "Out[390]=",ExpressionUUID->"92fef2d1-2cc2-4a5c-889a-269995396526"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Ncvalue", "^", "2"}], "-", "1"}], ")"}], "/", "2"}], "/",
          "Ncvalue"}]}], "-", "betaN"}], ")"}], "^", "2"}], "/", 
    RowBox[{"betaN", "^", "2"}]}], "/.", 
   RowBox[{"betaN", "\[Rule]", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"11", "/", "3"}], "Ncvalue"}], "-", 
      RowBox[{
       RowBox[{"2", "/", "3"}], "NfQvalue"}]}], ")"}]}]}], "//", 
  "N"}]], "Input",
 CellChangeTimes->{3.859968964998564*^9},
 CellLabel->
  "In[331]:=",ExpressionUUID->"35c60194-1986-4779-a570-9efc63ad1329"],

Cell[BoxData["0.4049586776859504`"], "Output",
 CellChangeTimes->{3.859968965657526*^9},
 CellLabel->
  "Out[331]=",ExpressionUUID->"59f5b52f-d174-445d-a307-e1cd4d922cd2"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"3", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Ncvalue", "^", "2"}], "-", "1"}], ")"}], "/", "2"}], "/", 
        "Ncvalue"}]}], "-", "betaN"}], ",", 
     RowBox[{"3", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Ncvalue", "^", "2"}], "-", "1"}], ")"}], "/", "2"}], "/", 
       "Ncvalue"}]}]}], "}"}], "+", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Ncvalue", "^", "2"}], "-", "5"}], ")"}], "/", "2"}], "/", 
    "Ncvalue"}]}], "//", "N"}]], "Input",
 CellChangeTimes->{{3.859969044777302*^9, 3.859969069264751*^9}},
 CellLabel->
  "In[336]:=",ExpressionUUID->"4dafcbfb-7a5c-477c-ad00-1cd52a24e851"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"4.666666666666667`", "\[VeryThinSpace]", "-", 
    RowBox[{"1.`", " ", "betaN"}]}], ",", "4.666666666666667`"}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.8599690470947533`*^9, 3.8599690710523977`*^9}},
 CellLabel->
  "Out[336]=",ExpressionUUID->"5e7ee0bc-eb09-4e1c-9f16-4f64643bfc12"]
}, Open  ]]
},
WindowSize->{960, 1016},
WindowMargins->{{0, Automatic}, {0, Automatic}},
FrontEndVersion->"12.0 for Linux x86 (64-bit) (April 8, 2019)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 908, 19, 39, "Input",ExpressionUUID->"1299a450-64c9-46d2-9f72-a65c9471c6ca"],
Cell[1469, 41, 405, 10, 72, "Input",ExpressionUUID->"ce14ed21-873a-4e8f-b91f-6e0a23822471"],
Cell[1877, 53, 40045, 968, 1366, "Input",ExpressionUUID->"b87901b7-4c52-441f-a246-51d345baf7cd"],
Cell[41925, 1023, 537, 12, 199, "Input",ExpressionUUID->"9848e777-b299-42e6-8349-3c3cd9e7d860"],
Cell[42465, 1037, 39173, 925, 2792, "Input",ExpressionUUID->"48396eae-44bb-46ed-85c6-de58756e8829"],
Cell[CellGroupData[{
Cell[81663, 1966, 259, 5, 31, "Input",ExpressionUUID->"1803e91f-63d0-44b0-ae48-390e63663072"],
Cell[81925, 1973, 997, 18, 59, "Output",ExpressionUUID->"71d5ff15-4533-4956-bb84-779d2a6704f2"]
}, Open  ]],
Cell[CellGroupData[{
Cell[82959, 1996, 206, 4, 31, "Input",ExpressionUUID->"a1d1efbf-1b68-43cb-ba61-3b634a5a8090"],
Cell[83168, 2002, 1261, 22, 59, "Output",ExpressionUUID->"94e686e9-9d6b-4c30-bd2b-85cd189109ec"]
}, Open  ]],
Cell[CellGroupData[{
Cell[84466, 2029, 185, 3, 31, "Input",ExpressionUUID->"bf55b844-2b39-410e-9100-446ec8b8ffb4"],
Cell[84654, 2034, 970, 16, 35, "Output",ExpressionUUID->"f78f09a7-3dfa-4e9e-8c17-d7b1148761ad"]
}, Open  ]],
Cell[CellGroupData[{
Cell[85661, 2055, 184, 3, 31, "Input",ExpressionUUID->"c5962f62-42c4-43b2-955a-0fc866970f84"],
Cell[85848, 2060, 1191, 20, 35, "Output",ExpressionUUID->"ab286d78-c4f9-4d00-a494-b580e75b2ecc"]
}, Open  ]],
Cell[CellGroupData[{
Cell[87076, 2085, 217, 4, 31, "Input",ExpressionUUID->"9a0561af-730b-441b-aa87-7b26d2c58fe7"],
Cell[87296, 2091, 358, 6, 35, "Output",ExpressionUUID->"d3a68ed8-a0dd-438f-9c51-c6f5b05f3214"]
}, Open  ]],
Cell[CellGroupData[{
Cell[87691, 2102, 1337, 43, 55, "Input",ExpressionUUID->"5255c76f-2fd3-4803-aca6-59215d225901"],
Cell[89031, 2147, 439, 9, 35, "Output",ExpressionUUID->"92fef2d1-2cc2-4a5c-889a-269995396526"]
}, Open  ]],
Cell[CellGroupData[{
Cell[89507, 2161, 736, 25, 55, "Input",ExpressionUUID->"35c60194-1986-4779-a570-9efc63ad1329"],
Cell[90246, 2188, 171, 3, 35, "Output",ExpressionUUID->"59f5b52f-d174-445d-a307-e1cd4d922cd2"]
}, Open  ]],
Cell[CellGroupData[{
Cell[90454, 2196, 827, 28, 55, "Input",ExpressionUUID->"4dafcbfb-7a5c-477c-ad00-1cd52a24e851"],
Cell[91284, 2226, 338, 8, 35, "Output",ExpressionUUID->"5e7ee0bc-eb09-4e1c-9f16-4f64643bfc12"]
}, Open  ]]
}
]
*)


